The Converse Problem for the Morley Tetrahedron: Counterexamples, Conjectures, and Partial Results

In a paper in Acta Mathematica Hungarica the author proved that the Morley tetrahedron of an isosceles tetrahedron, obtained by trisecting the six dihedral angles, is again isosceles, and proposed two converse conjectures. We show that both are false. There is a nonisosceles tetrahedron $T_1$ and an isosceles, nonregular tetrahedron $T_2$ whose Morley tetrahedra are regular, and there are nonisosceles tetrahedra, even a two-parameter family of tetrahedra without any symmetry, whose Morley tetrahedra are isosceles. In $T_1$ and in $T_2$ there is a pair of opposite edges such that the other four edges are equal, and we conjecture that a regular Morley tetrahedron always forces this. We prove the conjecture for every tetrahedron with a nontrivial symmetry, and we show that, up to similarity, the regular tetrahedron, $T_1$ and $T_2$ are the only tetrahedra with this edge pattern and a regular Morley tetrahedron. The tetrahedron $T_2$ has $AB=CD=1$ and $AC=AD=BC=BD=\sqrt{(21+4\sqrt6)/45}$, while $T_1$ is given by a root of a sextic with Galois group $S_6$ and cannot be expressed by radicals. We also prove that a tetrahedron with a regular Morley tetrahedron is regular if it is orthocentric, if it is isodynamic, if its three sums of opposite edges are equal, if it has three equal edges at a vertex, if it has an equilateral face, or if none of its dihedral angles is larger than $95^\circ$; the tetrahedron $T_2$ has two dihedral angles of about $98.7^\circ$. For isosceles Morley tetrahedra we conjecture that $(AB^2-CD^2)(AC^2-BD^2)(AD^2-BC^2)\ge0$ and that $AB=CD$ forces a second pair of equal opposite edges. We also conjecture that a tetrahedron with $AC=BD$ whose Morley tetrahedron satisfies $A'B'=B'C'=C'D'=D'A'$ has a nontrivial symmetry. Some proofs are computer assisted; they use exact rational arithmetic or interval arithmetic with outward rounding.

==> anc/check_T1.py <==
"""Theorem 11.3 (four equal cross edges) and Lemma 11.4.

Checks, in the order of the text: the identities defining F (43) and C, the resultant (45), the linear
subresultant, the bounds in Lemma 11.4, the existence identities at u = -B/A (47), the admissibility
intervals for u, x, y, q, and the decimal values of T1 quoted in Theorems 5.1 and 11.3.
Polynomial identities are proved by evaluation: two polynomials of degree at most d in each variable that
agree on a (d+1) x (d+1) grid (or at d+1 points in one variable) are equal.
Python standard library only.
"""
import math
from fractions import Fraction as Q
from morley_tools import (I, add, mul, sub, power, ev, divmod_, compose, trim, det, sylvester, resultant,
                          isqrt, bisect_root, phi)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

def F(u, v): return -6*u**3 - (6*v + 4)*u**2 + (v**2 + 12*v - 28)*u + v**3 + 2*v**2 - 20*v + 24
def C(u, v): return (6*u**4 + (6*v - 4)*u**3 + (-v**2 - 24*v + 20)*u**2
                     + (-v**3 - 22*v**2 + 36*v + 24)*u + 2*v**3 + 4*v**2 - 40*v + 48)
def G(u, v):
    W, Z, T = 4 + 2*u**2 - 4*v + v**2, 36 - 6*u**2 + 12*v + v**2, 1 + u + v
    return Z*T**2*W - 12*W**2*T - 8*v*C(u, v)
Pc = [20736, -212736, 116736, -33792, 4116, -132, 1]                     # P(v), lowest degree first
Ac = [-852672, 395904, 73368, -98472, 31506, -2900, 64]
Bc = [614400, -683136, 247008, 33144, -71268, 25186, -2737, 64]
P = lambda v: ev(Pc, v)
h = lambda z: (6 - z*z) * (1 + z) / (2 + z*z) ** 2

# 1. (h(x) - h(y))/(x - y) * (2+x^2)^2 (2+y^2)^2 = F(x+y, xy) and the formula for C (degree <= 6 in each variable)
for x in range(7):
    for y in range(10, 17):
        x, y = Q(x), Q(y)
        assert (h(x) - h(y)) / (x - y) * (2 + x*x)**2 * (2 + y*y)**2 == F(x + y, x*y)
        assert C(x + y, x*y) == (6 - x*x)*(1 + x)*(2 + y*y)**2 + (6 - y*y)*(1 + y)*(2 + x*x)**2
print("Identities for F and C  OK")

# 2. Res_u(F, G) = 3538944 (v-2)^4 (v+2)^2 (v^2-6) P(v); F, G have degrees 3, 6 in u with constant leading
#    coefficients -6, -12, and the resultant has degree <= 36 in v, so 40 values of v suffice.
def coeffs_in_u(f, v, deg):                  # coefficients of u -> f(u, v), recovered by interpolation
    pts = [Q(k) for k in range(deg + 1)]
    vals = [f(t, v) for t in pts]
    # Newton interpolation
    c = vals[:]
    for j in range(1, len(pts)):
        for i in range(len(pts) - 1, j - 1, -1):
            c[i] = (c[i] - c[i - 1]) / (pts[i] - pts[i - j])
    poly = [Q(0)]
    for i in range(len(pts) - 1, -1, -1):
        poly = add(mul(poly, [-pts[i], 1]), [c[i]])
    return poly + [Q(0)] * (deg + 1 - len(poly))
for v in range(-20, 20):
    v = Q(v)
    f, g = coeffs_in_u(F, v, 3), coeffs_in_u(G, v, 6)
    assert f[3] == -6 and g[6] == -12
    assert resultant(f, g) == 3538944 * (v - 2)**4 * (v + 2)**2 * (v*v - 6) * P(v)
print("Res_u(F,G) = 3538944 (v-2)^4 (v+2)^2 (v^2-6) P(v)  OK")

# 3. The linear subresultant is proportional to (v-2)(v+2)(A(v) u + B(v)).  Its two coefficients are the
#    7x7 minors of the 7x8 subresultant matrix (5 shifted copies of F, 2 of G) formed by the first six
#    columns and the column of u^1, resp. u^0.  Both minors s1, s0 have degree <= 5*3 + 2*6 = 27 in v.
#    We test 30 values of v, at which A(v) != 0.  The ratio s1/((v-2)(v+2)A) is the same constant c at all
#    of them, so s1 = c(v^2-4)A (degree <= 27).  Then s1 B = s0 A gives A (c(v^2-4)B - s0) = 0 at the 30
#    points, hence s0 = c(v^2-4)B.
ratios = set()
for v in range(3, 33):
    v = Q(v)
    assert ev(Ac, v) != 0
    f, g = coeffs_in_u(F, v, 3), coeffs_in_u(G, v, 6)
    rows = [[Q(0)] * i + f[::-1] + [Q(0)] * (4 - i) for i in range(5)] + \
           [[Q(0)] * i + g[::-1] + [Q(0)] * (1 - i) for i in range(2)]
    s1 = det([row[:6] + [row[6]] for row in rows])
    s0 = det([row[:6] + [row[7]] for row in rows])
    assert s1 * ev(Bc, v) == s0 * ev(Ac, v)
    ratios.add(s1 / ((v - 2) * (v + 2) * ev(Ac, v)))
assert len(ratios) == 1
print(f"Linear subresultant = {ratios.pop()} (v-2)(v+2)(A u + B)  OK")

# 4. The bounds of the lemma
t = Q(2, 3)
assert 6*t**5 + 16464*t**3 + 233472*t - 212736 == Q(-4228928, 81)
assert P(0) == 20736 and P(t) == Q(-57169664, 729)
assert 64*t**6 + 31506*t**4 + 73368*t**2 + 395904*t - 852672 == Q(-400876352, 729)
assert P(Q(1031379, 10**7)) > 0 > P(Q(1031380, 10**7))
m = Q(11, 100)
assert 614400 - 683136*m - 71268*m**4 - 2737*m**6 > 0
print("Bounds in the lemma  OK")

# 5. Existence: F and G vanish at u = -B/A modulo P, i.e. P divides A^3 F(-B/A, v) and A^6 G(-B/A, v).
def hom_sub(f, deg):                         # A^deg * f(-B/A, v) as a polynomial in v
    total = []
    for k in range(deg + 1):
        # coefficient of u^k of f is a polynomial in v: recover it by interpolation in v (degree <= 8)
        vs = [Q(j) for j in range(12)]
        ck = [coeffs_in_u(f, vv, deg)[k] for vv in vs]
        c = ck[:]
        for j in range(1, len(vs)):
            for i in range(len(vs) - 1, j - 1, -1):
                c[i] = (c[i] - c[i - 1]) / (vs[i] - vs[i - j])
        poly = [Q(0)]
        for i in range(len(vs) - 1, -1, -1):
            poly = add(mul(poly, [-vs[i], 1]), [c[i]])
        total = add(total, mul(poly, mul(power([-x for x in Bc], k), power(Ac, deg - k))))
    return total
assert divmod_(hom_sub(F, 3), Pc)[1] == [] and divmod_(hom_sub(G, 6), Pc)[1] == []
print("F(-B/A, v) and G(-B/A, v) vanish modulo P  OK")

# 6. Admissibility intervals
vi = I(Q(1031379, 10**7), Q(1031380, 10**7))
evI = lambda c, x: sum((ci * x**i for i, ci in enumerate(c)), I(0))
ui = -evI(Bc, vi) / evI(Ac, vi)
sd = isqrt(ui * ui - 4 * vi)
xi, yi = (ui - sd) / 2, (ui + sd) / 2
gam = (6 - xi*xi) * (1 + xi) / (2 + xi*xi) ** 2
qi = gam / 2 * isqrt((2 + xi*xi) * (2 + yi*yi))
assert Q(67384, 10**5) < ui.lo and ui.hi < Q(67386, 10**5)
assert Q(2350, 10**4) < xi.lo and xi.hi < Q(2351, 10**4) and Q(4387, 10**4) < yi.lo and yi.hi < Q(4389, 10**4)
assert Q(184, 100) < qi.lo and qi.hi < Q(185, 100)
print(f"u in {ui}, x in {xi}, y in {yi}, q in {qi}  OK")

# 7. The decimal values quoted in Theorems 5.1 and 11.3, in rational interval arithmetic.
#    v is enclosed by bisection on the sign of P; the other numbers follow from v by the formulas
#    in the proof of Theorem 11.3.  The intervals are rounded outward to 80 decimals after each step.
v = bisect_root(lambda t: ev(Pc, t), Q(1031379, 10**7), Q(1031380, 10**7), steps=240)
assert v.hi - v.lo < Q(1, 10**75)
u = (-evI(Bc, v) / evI(Ac, v)).rnd()
root = isqrt((u * u - 4 * v).rnd()).rnd()
x, y = ((u - root) / 2).rnd(), ((u + root) / 2).rnd()
p = (2 * (2 - x * x) / (2 + x * x)).rnd()
s = (2 * (2 - y * y) / (2 + y * y)).rnd()
q = ((6 - x * x) * (1 + x) / (2 + x * x) ** 2 / 2 * isqrt(((2 + x * x) * (2 + y * y)).rnd())).rnd()
hp, hs = phi(p).rnd(), phi(s).rnd()
z2 = ((1 - hp) / (4 * (1 + hp))).rnd()                     # c_1^2, with a = 1/2
b2 = (z2 * (1 + hs) / (1 - hs)).rnd()                      # b_1^2
lam = isqrt((Q(1, 4) + z2 + b2).rnd())
mu = 2 * isqrt(b2)
quoted = {"v": "0.103137987399601104094765707121", "u": "0.673845625206396229272045732691",
          "p": "1.892477377432828212380883568822", "s": "1.648726879892260334958056852158",
          "q": "1.844867969052390261064873920274", "lambda_*": "1.579392054290007551",
          "mu_*": "2.351892333661864551"}
for name, val in [("v", v), ("u", u), ("p", p), ("s", s), ("q", q), ("lambda_*", lam), ("mu_*", mu)]:
    digits = quoted[name]
    low = Q(digits)
    ulp = Q(1, 10 ** len(digits.split(".")[1]))
    assert low <= val.lo and val.hi < low + ulp, name          # the quoted digits are correct
    print(f"  {name:9s} = {digits}...")
# the enclosures in Theorem 5.1
assert Q("1.579392054") < lam.lo and lam.hi < Q("1.579392055")
assert Q("2.351892333") < mu.lo and mu.hi < Q("2.351892334")
# the parameters of the family T(rho, sigma) quoted in the proof of Theorem 5.1 (approximations)
rho = math.sqrt(float(lam.lo) ** 2 - 0.25)
sigma = math.asin(float(mu.lo) / (2 * rho))
assert abs(rho - 1.4981586235) < 1e-10 and abs(sigma - 0.9025793893) < 1e-10
print("Quoted digits of T1, and 1.579392054 < lambda_* < 1.579392055, 2.351892333 < mu_* < 2.351892334  OK")


==> anc/check_T2.py <==
"""Theorem 5.2 (the tetrahedron T2) and the resultant (29) in the proof of Theorem 10.3.

Exact arithmetic in Q(sqrt6) and in Q(sqrt6, p0), where p0 is the root of (9):
    p^2 + (5 - 2 sqrt6) p + 46 - 20 sqrt6 = 0.
Numbers x + y*sqrt6 are pairs (x, y); elements of Q(sqrt6, p0) are u + v*p0 with u, v in Q(sqrt6).
"""
from fractions import Fraction as Q
from morley_tools import resultant, mul, add, power, trim

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

# ---- Q(sqrt6)
def R(x, y=0): return (Q(x), Q(y))
def radd(a, b): return (a[0] + b[0], a[1] + b[1])
def rmul(a, b): return (a[0] * b[0] + 6 * a[1] * b[1], a[0] * b[1] + a[1] * b[0])
def rinv(a):
    n = a[0] ** 2 - 6 * a[1] ** 2
    return (a[0] / n, -a[1] / n)
def rneg(a): return (-a[0], -a[1])
# ---- Q(sqrt6, p0):  (u, v) means u + v p0,   p0^2 = (2r - 5) p0 + (20r - 46)
P2A, P2B = R(-5, 2), R(-46, 20)
def E(u, v=R(0)): return (u, v)
def eadd(a, b): return (radd(a[0], b[0]), radd(a[1], b[1]))
def eneg(a): return (rneg(a[0]), rneg(a[1]))
def emul(a, b):
    uu, uv = rmul(a[0], b[0]), radd(rmul(a[0], b[1]), rmul(a[1], b[0]))
    vv = rmul(a[1], b[1])
    return (radd(uu, rmul(vv, P2B)), radd(uv, rmul(vv, P2A)))
def escale(c, a): return emul(E(R(c)), a)
def ephi(x): return escale(Q(1, 2), eadd(escale(3, x), eneg(emul(x, emul(x, x)))))
ZERO = E(R(0))
r6 = R(0, 1)
p0 = (R(0), R(1))
q0 = E(R(-3, 2))

# 1. the values phi(p0) = 96 r - 235, phi(q0) = 117 - 48 r and the row sum
assert ephi(p0) == E(R(-235, 96)) and ephi(q0) == E(R(117, -48))
assert eadd(eadd(E(R(1)), ephi(p0)), escale(2, ephi(q0))) == ZERO
# 2. q0^3 = 102 r - 243 and p0^3 = 3 p0 + 470 - 192 r
assert emul(q0, emul(q0, q0)) == E(R(-243, 102))
assert emul(p0, emul(p0, p0)) == (R(470, -192), R(3))
# 3. coordinates: c0^2 = (8 r - 3)/90 gives the two Gram entries and the cross edge
c2 = (Q(-3, 90), Q(8, 90))
quarter = R(Q(1, 4))
assert rmul(radd(quarter, rneg(c2)), rinv(radd(quarter, c2))) == R(-235, 96)
assert rmul(rneg(quarter), rinv(radd(quarter, c2))) == R(117, -48)
assert radd(c2, R(Q(1, 2))) == (Q(21, 45), Q(4, 45))
# 4. the full identity H = tau0^2 K (4I - J) K with tau0^2 = (p0 + 2)/8
K = [[E(R(1)), p0, q0, q0], [p0, E(R(1)), q0, q0], [q0, q0, E(R(1)), p0], [q0, q0, p0, E(R(1))]]
H = [[E(R(1)) if i == j else ephi(K[i][j]) for j in range(4)] for i in range(4)]
M = [[E(R(3)) if i == j else E(R(-1)) for j in range(4)] for i in range(4)]           # 4I - J
def mm(A, B):
    return [[eadd(eadd(emul(A[i][0], B[0][j]), emul(A[i][1], B[1][j])), eadd(emul(A[i][2], B[2][j]), emul(A[i][3], B[3][j])))
             for j in range(4)] for i in range(4)]
tau2 = escale(Q(1, 8), eadd(p0, E(R(2))))
RHS = mm(mm(K, M), K)
assert all(eadd(H[i][j], eneg(emul(tau2, RHS[i][j]))) == ZERO for i in range(4) for j in range(4))
print("Theorem 5.2: exact values, coordinates and H = tau0^2 K(4I-J)K  OK")

# 5. Theorem 10.3:  Res_p(A, B) = -8 q^2 (q^2 + 6q - 15)^2 (3q^3 - 9q - 2).
#    Both sides are polynomials in q of degree at most 18, so equality at 19 values of q proves it.
def A(q): return [2 * q ** 3 - 6 * q - 2, -3, 0, 1]                                  # p^3 + 2q^3 - 3p - 6q - 2
def B(q):                                                                           # (p+2)(p+1-2q)^2 + 12q - 4q^3
    return add(mul([2, 1], power([1 - 2 * q, 1], 2)), [12 * q - 4 * q ** 3])
for q in range(-9, 10):
    q = Q(q)
    assert resultant(A(q), B(q)) == -8 * q ** 2 * (q ** 2 + 6 * q - 15) ** 2 * (3 * q ** 3 - 9 * q - 2)
print("Theorem 10.3: Res_p(A,B) = -8q^2(q^2+6q-15)^2(3q^3-9q-2)  OK")


==> anc/check_acute.py <==
"""Theorem 14.10: if no dihedral angle of A1A2A3A4 is larger than 95 degrees and its Morley
tetrahedron is regular, then A1A2A3A4 is regular.  In particular this holds if no dihedral angle
is obtuse.

This is the computation described in Section 14.7.  It needs numpy and interval_taylor.py, and
runs in about ten minutes.

What is checked.  Let theta_ij be the dihedral angle between the faces F_i and F_j, and
q_ij = 2 cos(theta_ij / 3), so that K = (q_ij) and H_ij = -cos(theta_ij) = phi(q_ij), where
phi(q) = (3q - q^3)/2.  No dihedral angle is larger than 95 degrees exactly when every q_ij lies
in [q_min, 2), where q_min = 2 cos(19 pi / 108) = 1.70223334... (and q_ij >= sqrt 3 means that the
angle is at most 90 degrees).
In the six coordinates
    q = (q12, q13, q14, q23, q24, q34)
all the quantities of the test (53) are polynomials: K, H = phi[K], G = adj(K) H adj(K) and the
rho_ij.  No rescaling and no root of a cubic is needed.

A box of the closed cube [q_min, 2]^6 is discarded if one of the following holds on all of it:
  * some rho_ij has no zero, or some G_ij is positive (the test (53));
  * det H has no zero (the four normals of a tetrahedron are linearly dependent);
  * some entry of adj(H) is negative (for a tetrahedron H is positive semidefinite of rank 3 with
    the vector S of face areas in its kernel, so adj(H) = mu S S^T with mu > 0, and all entries
    of adj(H) are positive).
A relabeling of the vertices permutes the q_ij, and the regularity of the Morley tetrahedron does
not depend on the labels.  So we may assume that q12 is the largest of the six numbers, and then,
using the four relabelings that map {1, 2} to itself, that q13 is the largest of q13, q14, q23, q24.

Every box is discarded except the cube |q - q0| <= 0.0005 around the regular point
q0 = (2 cos(arccos(1/3)/3), ...) = (1.8339..., ...), on which the map q -> (rho_ij) is injective.
"""
import time
import math
from fractions import Fraction
import numpy as np
from interval_taylor import (round_up, branch_and_bound, grid, adjugate, gram_residuals, det3, PAIRS,
                             inside_cube, injectivity_bound)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

Q_MIN = 1.70223               # a float below q_min = 2 cos(19 pi / 108) = 1.7022333...
Q_MAX = 2.0
CUBE = 0.0005
REGULAR = np.full(6, 2 * np.cos(np.arccos(1 / 3) / 3))


def det4(M):
    """Determinant of a 4 x 4 matrix, by expansion along the first row."""
    total = M[0][0] * det3(*[M[r][k] for r in range(1, 4) for k in (1, 2, 3)])
    total = total - M[0][1] * det3(*[M[r][k] for r in range(1, 4) for k in (0, 2, 3)])
    total = total + M[0][2] * det3(*[M[r][k] for r in range(1, 4) for k in (0, 1, 3)])
    total = total - M[0][3] * det3(*[M[r][k] for r in range(1, 4) for k in (0, 1, 2)])
    return total


def chart(x, one):
    """Returns the lists (rho_ij, det H) and (G_ij, -adj(H)_ij); see the docstring."""
    K = [[one] * 4 for _ in range(4)]
    H = [[one] * 4 for _ in range(4)]
    for (i, j), q in zip(PAIRS, x):
        K[i][j] = K[j][i] = q
        H[i][j] = H[j][i] = (3 * q - q * q * q) * 0.5
    rho, G = gram_residuals(adjugate(K), H)
    adjH = adjugate(H)
    must_vanish = [det4(H)]
    must_be_negative = [-adjH[i][j] for i in range(4) for j in range(i, 4)]
    return rho + must_vanish, G + must_be_negative


def skip(lo, hi):
    """Boxes outside the fundamental domain, and boxes inside the cube."""
    out = np.zeros(len(lo), dtype=bool)
    for k in range(1, 6):
        out |= hi[:, 0] < lo[:, k]                 # q12 is the largest
    for k in (2, 3, 4):
        out |= hi[:, 1] < lo[:, k]                 # q13 >= q14, q23, q24
    out |= inside_cube(lo, hi, REGULAR, CUBE)
    return out, np.zeros(len(lo), dtype=bool)


if __name__ == "__main__":
    assert Q_MIN < 2 * math.cos(19 * math.pi / 108) - 1e-6        # the grid contains [q_min, 2]^6
    start = time.time()
    # first-order Taylor models, and second-order ones for the boxes that survive them
    total = branch_and_bound("Q", chart, *grid([Q_MIN] * 6, [Q_MAX] * 6, [4] * 6), skip, order=(1, 2),
                             scale=np.ones(6))
    norm = injectivity_bound(chart, REGULAR, CUBE)
    assert Fraction(norm) < Fraction(7, 20)
    print(f"cube |q - q0| <= {CUBE}: ||I - C J|| <= {round_up(norm, 4)} < 0.35, "
          "so the regular tetrahedron is the only solution in it")
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.10: dihedral angles of at most 95 degrees and a regular Morley tetrahedron "
          "force a regular tetrahedron  OK")


==> anc/check_apex.py <==
"""Theorem 14.1(iv): if A4A1 = A4A2 = A4A3 and the Morley tetrahedron of A1A2A3A4 is regular, then
A1A2A3A4 is regular.

This is the computation described in Section 14.6.  It needs numpy and interval_taylor.py, and
runs in about two minutes.

What is checked.  The apex A4 lies above the circumcenter of the base A1A2A3.  We scale the base to
circumradius 1 and label it so that its angles satisfy C1 <= C2 <= C3; h is the height of A4 and
c_i = cos C_i.  By Lemma 14.8, with r_i = sqrt(h^2 + c_i^2),
    H_i4 = -c_i / r_i,      H_ij = (c_i c_j - h^2 c_k) / (r_i r_j)      ({i, j, k} = {1, 2, 3}).    (64)
The Morley tetrahedron is regular exactly when rho_ij = 9 G_ij^2 - G_ii G_jj = 0 and G_ij < 0 for
all i < j (53).  Put x_i = tan(C_i / 2) and w = 1/sqrt(1 + h^2).  Then 0 < x1 <= x2 < 1 and
x2^2 + 2 x1 x2 <= 1 (this says C2 <= C3).  The regular tetrahedron is x1 = x2 = w = 1/sqrt 3.

The ten charts:
  I    (x1, x2, w)             x2 >= 0.25, w <= 0.98                   G = adj(K) H adj(K), second order
  N    (x2, r, w), r = x1/x2   x2 <= 0.3, w <= 0.93                    row 2 rescaled by x2
  NF   (x2, r, h)              x2 <= 0.3, h <= 0.4                     rows 2 and 4 rescaled
  W    (c2, a, b)              0.5 <= b <= 4, h <= 0.21                G = adj(K) H adj(K)
  Z    (v, a, h), v = c2/h     v <= 0.3, h <= 0.21                     G = adj(K) H adj(K)
  FT   (c2, a, b)              b <= 0.6, a >= 0.15                     rows 2 and 3 rescaled by b
  FQ   (c2, a, b)              b <= 0.6, a <= -0.15                    rows 2 and 4 rescaled by b
  AM   (c2, rho, sin psi)      rho <= 0.6235, |sin psi| <= 0.8         row 2 rescaled
  AT   (c2, rho, cos psi)      rho <= 0.6235, sin psi > 0, cos psi <= 0.8
  AQ   (c2, rho, cos psi)      rho <= 0.6235, sin psi < 0, cos psi <= 0.8
Here a = c3/c2 and b = h/c2 (the "flat side" coordinates, used for c2 <= 0.84, h <= 0.21), and
a = rho sin psi, b = rho cos psi near the arc a = b = 0.  All charts except I use first-order models.
Every box is shown to contain no solution of (53), except the cube |x - x0| <= 0.0005 around the
regular point x0 of chart I, where (rho_12, rho_13, rho_14) is injective.

Why the charts cover everything.  Take a tetrahedron as above.
  * If x2 <= 0.3, it lies in chart N when w <= 0.93, and otherwise h < 0.40, so it lies in chart NF.
  * If x2 >= 0.3 and w <= 0.98, it lies in chart I.
  * If x2 >= 0.3 and w > 0.98, then h < 0.2031 and 0 < c2 <= 0.835, and -1 <= a <= 1.
    If b <= 0.6 it lies in FT, FQ or one of the arc charts, because |a| < 0.15 and b <= 0.6 give
    rho < 0.619.  If 0.5 <= b <= 4 it lies in W, and if b > 4 then v < 0.25 and it lies in Z.
"""
import time
from fractions import Fraction
import numpy as np
from interval_taylor import (round_up, branch_and_bound, grid, boxes_as_intervals, inside_cube,
                             residuals_from_H, residuals_rowscaled, injectivity_bound)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

X2_INTERIOR = 0.25            # chart I covers x2 >= 0.25 ...
W_INTERIOR = 0.98             # ... and w <= 0.98, that is, h >= 0.2031
X2_NEEDLE = 0.3               # charts N and NF cover x2 <= 0.3
W_NEEDLE = 0.93               # chart N covers w <= 0.93, that is, h >= 0.3953
H_NEEDLE = 0.4                # chart NF covers h <= 0.4
C2_FLAT = 0.84                # the flat side charts cover c2 <= 0.84 ...
H_FLAT = 0.21                 # ... and h <= 0.21
B_FLAT = 0.6                  # charts FT, FQ and the arc charts cover b <= 0.6
A_FLAT = 0.15                 # chart FT covers a >= 0.15, chart FQ covers a <= -0.15
B_W = (0.5, 4.0)              # chart W covers 0.5 <= b <= 4
V_Z = 0.3                     # chart Z covers v = c2/h <= 0.3
SIN_MAX = 0.8                 # chart AM covers |sin psi| <= 0.8
COS_MAX = 0.8                 # charts AT, AQ cover cos psi <= 0.8
RHO_MAX = (B_FLAT ** 2 + A_FLAT ** 2) ** 0.5 + 0.005      # 0.6235...
CUBE = 0.0005
REGULAR = np.array([3 ** -0.5] * 3)                         # x1 = x2 = w = 1/sqrt 3


def sq(x):
    return x * x


def eta(g, t):
    """(q - 1)/t, where 1 - H = t^2 g, by the first identity of Section 14.1."""
    S = (2 * g).sqrt()
    return S * (t * S).kappa()


def xi(P, t):
    """(2 - q)/t^2, where 1 + H = t^2 P, by the second identity of Section 14.1."""
    T = 2 * P
    return T * (sq(t) * T).gamma()


class Slope:
    """An expression in c (and possibly c') evaluated twice: once with c = c2, c' = c1 (at2) and
    once with c = c1, c' = c2 (at1), together with the quotient slope = (at2 - at1)/(c2 - c1).
    The quotient is carried along by the usual rules for divided differences,
        [u v] = [u] v_2 + u_1 [v],   [1/u] = -[u]/(u_1 u_2),   [sqrt u] = [u]/(sqrt u_1 + sqrt u_2),
    so we never divide by c2 - c1, which tends to 0 at the needle.  Plain numbers and Taylor
    models are treated as constants; a Slope must stand on the left of each operation."""

    def __init__(self, at2, at1, slope):
        self.at2, self.at1, self.slope = at2, at1, slope

    def __add__(self, other):
        if isinstance(other, Slope):
            return Slope(self.at2 + other.at2, self.at1 + other.at1, self.slope + other.slope)
        return Slope(self.at2 + other, self.at1 + other, self.slope)

    def __neg__(self):
        return Slope(-self.at2, -self.at1, -self.slope)

    def __sub__(self, other):
        return self + (-other)

    def __mul__(self, other):
        if isinstance(other, Slope):
            return Slope(self.at2 * other.at2, self.at1 * other.at1,
                         self.slope * other.at2 + self.at1 * other.slope)
        return Slope(self.at2 * other, self.at1 * other, self.slope * other)

    def inv(self):
        return Slope(1 / self.at2, 1 / self.at1, -self.slope / (self.at2 * self.at1))

    def __truediv__(self, other):
        if isinstance(other, Slope):
            return self * other.inv()
        return self * (1 / other)

    def __rtruediv__(self, other):
        return self.inv() * other

    def sqrt(self):
        s2, s1 = self.at2.sqrt(), self.at1.sqrt()
        return Slope(s2, s1, self.slope / (s2 + s1))


# ----------------------------------------------------------------------------- the base triangle

def cosines_from_x(x1, x2):
    """c1, c2, c3 from x_i = tan(C_i / 2); c3 = -cos(C1 + C2)."""
    p1, p2 = 1 + sq(x1), 1 + sq(x2)
    return (1 - sq(x1)) / p1, (1 - sq(x2)) / p2, (sq(x1 + x2) - sq(1 - x1 * x2)) / (p1 * p2)


def c1_from(c2, c3):
    """cos C1 = -cos(C2 + C3) = sin C2 sin C3 - c2 c3."""
    return (1 - sq(c2)).sqrt() * (1 - sq(c3)).sqrt() - c2 * c3


# ----------------------------------------------------------------------------- chart I

def chart_I(x, one):
    """(64) with h^2 = (1 - w^2)/w^2: H_i4 = -c_i w / sqrt(D_i), H_ij = (c_i c_j w^2 - (1 - w^2) c_k)
    / sqrt(D_i D_j), where D_i = 1 - w^2 + w^2 c_i^2.  Analytic at w = 0 (the infinite prism)."""
    x1, x2, w = x
    c = cosines_from_x(x1, x2)
    w2 = sq(w)
    rD = [(1 - w2 + w2 * sq(ci)).sqrt() for ci in c]
    H = {}
    for i in range(3):
        H[(i, 3)] = -(c[i] * w) / rD[i]
    for i, j, k in ((0, 1, 2), (0, 2, 1), (1, 2, 0)):
        H[(i, j)] = (c[i] * c[j] * w2 - (1 - w2) * c[k]) / (rD[i] * rD[j])
    return residuals_from_H(H, one)


# ----------------------------------------------------------------------------- the needle
#
# As x2 -> 0 the base shrinks to a point of the circumcircle, H12 -> 1, and the first two rows of K
# become equal.  With x1 = r x2, s^_i = sin(C_i)/x2 and c2 - c1 = -x2^2 delta^, where
#     s^_1 = 2r/(1 + x1^2),  s^_2 = 2/(1 + x2^2),  delta^ = 2(1 - r^2)/((1 + x1^2)(1 + x2^2)).

def needle_data(x2, r):
    x1 = r * x2
    c1, c2, c3 = cosines_from_x(x1, x2)
    p1, p2 = 1 + sq(x1), 1 + sq(x2)
    return c1, c2, c3, 2 * r / p1, 2 / p2, 2 * (1 - sq(r)) / (p1 * p2)


def chart_N(x, one):
    """Rows 2 of K and of the normal matrix are replaced by (row_2 - row_1)/x2."""
    x2, r, w = x
    c1, c2, c3, s1, s2, delta = needle_data(x2, r)
    w2 = sq(w)
    D1, D2, D3 = 1 - w2 + w2 * sq(c1), 1 - w2 + w2 * sq(c2), 1 - w2 + w2 * sq(c3)
    R12 = (D1 * D2).sqrt()
    g12 = (1 - w2) * ((sq(s1) + sq(s2) - (1 + w2) * sq(x2) * sq(s1) * sq(s2)) / (R12 + c1 * c2)
                      + s1 * s2) / R12                                  # (1 - H12)/x2^2
    e12 = eta(g12, x2)                                                  # (q12 - 1)/x2
    c = Slope(c2, c1, 1 + 0 * c1)
    c_other = Slope(c1, c2, -1 + 0 * c1)
    rD3 = D3.sqrt()
    rDc = (c * c * w2 + (1 - w2)).sqrt()
    Hx3 = (c * (c3 * w2) - c_other * (1 - w2)) / (rDc * rD3)           # H13 and H23
    Hx4 = -(c * w) / rDc                                                # H14 and H24
    H13, H23, H14, H24 = Hx3.at1, Hx3.at2, Hx4.at1, Hx4.at2
    H34 = -(c3 * w) / rD3
    q13, q23, q14, q24, q34 = [(-v).q() for v in (H13, H23, H14, H24, H34)]
    d3 = -(x2 * delta * Hx3.slope)                                      # (H23 - H13)/x2
    d4 = -(x2 * delta * Hx4.slope)                                      # (H24 - H14)/x2
    phi3 = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5                   # (H23 - H13)/(q23 - q13)
    phi4 = (3 - sq(q14) - q14 * q24 - sq(q24)) * 0.5                   # (H24 - H14)/(q24 - q14)
    K_tilde = [[one, 1 + x2 * e12, q13, q14],
               [e12, -e12, d3 / phi3, d4 / phi4],
               [q13, q23, one, q34],
               [q14, q24, q34, one]]
    G12 = -(x2 * g12)
    Gamma = [[one, G12, H13, H14],
             [G12, 2 * g12, d3, d4],
             [H13, d3, one, H34],
             [H14, d4, H34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_NF(x, one):
    """Needle and nearly flat.  Rows 1, 2 become equal at the rate x2 h and rows 3, 4 at the rate h
    (the limit is an obtuse configuration).  Rows 2 and 4 are replaced by (row_2 - row_1)/(x2 h)
    and (row_4 - row_3)/h.  Here P_ij = (1 + H_ij)/h^2."""
    x2, r, h = x
    c1, c2, c3, s1, s2, delta = needle_data(x2, r)
    qh = sq(h)
    r1, r2, r3 = (qh + sq(c1)).sqrt(), (qh + sq(c2)).sqrt(), (qh + sq(c3)).sqrt()
    g12 = ((qh * (sq(s1) + sq(s2) - sq(x2) * sq(s1) * sq(s2)) + sq(c1) * sq(s2) + sq(c2) * sq(s1))
           / (r1 * r2 + c1 * c2 * (1 + qh)) + s1 * s2) / (r1 * r2)      # (1 - H12)/(x2 h)^2
    g34 = 1 / (r3 * (r3 - c3))                                          # (1 - H34)/h^2
    c = Slope(c2, c1, 1 + 0 * c1)
    c_other = Slope(c1, c2, -1 + 0 * c1)
    rc = (c * c + qh).sqrt()
    Px3 = ((c * c + (qh + sq(c3))) / (rc * r3 - c * c3) - c_other) / (rc * r3)   # P13 and P23
    Px4 = 1 / (rc * (rc + c))                                                     # P14 and P24
    P13, P23, P14, P24 = Px3.at1, Px3.at2, Px4.at1, Px4.at2
    e12, e34 = eta(g12, x2 * h), eta(g34, h)
    y13, y23, y14, y24 = xi(P13, h), xi(P23, h), xi(P14, h), xi(P24, h)
    u13, u23, u14, u24 = qh * y13, qh * y23, qh * y14, qh * y24         # u_ij = 2 - q_ij
    f3 = 9 - 6 * (u13 + u23) + sq(u13) + u13 * u23 + sq(u23)           # 2(P23 - P13)/(y23 - y13)
    f4 = 9 - 6 * (u14 + u24) + sq(u14) + u14 * u24 + sq(u24)
    d3 = -(x2 * delta * Px3.slope)                                      # (P23 - P13)/x2
    d4 = -(x2 * delta * Px4.slope)                                      # (P24 - P14)/x2
    K_tilde = [[one, 1 + x2 * h * e12, 2 - u13, 2 - u14],
               [e12, -e12, -2 * h * d3 / f3, -2 * h * d4 / f4],
               [2 - u13, 2 - u23, one, 1 + h * e34],
               [h * (y13 - y14), h * (y23 - y24), e34, -e34]]
    G12, G13, G14 = -(x2 * h * g12), qh * P13 - 1, h * (P14 - P13)
    G23, G24, G34 = h * d3, d4 - d3, -(h * g34)
    Gamma = [[one, G12, G13, G14],
             [G12, 2 * g12, G23, G24],
             [G13, G23, one, G34],
             [G14, G24, G34, 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the flat side
#
# Coordinates (c2, a, b) with c3 = a c2 and h = b c2.  With c1 = c1_from(c2, a c2),
# r1 = sqrt(b^2 c2^2 + c1^2), B = sqrt(1 + b^2) and A = sqrt(a^2 + b^2), (64) becomes
#   H14 = -c1/r1,  H24 = -1/B,  H34 = -a/A,  H12 = (c1 - a b^2 c2^2)/(r1 B),
#   H13 = (a c1 - b^2 c2^2)/(r1 A),  H23 = (a - b^2 c1)/(B A),                                  (65)
# which is analytic also at c2 = 0, the corner C1 = 0, C2 = C3 = 90 degrees, h = 0.

def chart_W(x, one):
    c2, a, b = x
    c1 = c1_from(c2, a * c2)
    b2c2 = sq(b * c2)
    r1 = (b2c2 + sq(c1)).sqrt()
    B = (1 + sq(b)).sqrt()
    A = (sq(a) + sq(b)).sqrt()
    H = {(0, 3): -c1 / r1, (1, 3): -1 / B, (2, 3): -a / A,
         (0, 1): (c1 - a * b2c2) / (r1 * B),
         (0, 2): (a * c1 - b2c2) / (r1 * A),
         (1, 2): (a - sq(b) * c1) / (B * A)}
    return residuals_from_H(H, one)


def chart_Z(x, one):
    """Near the same corner with h large compared with c2: c2 = v h, c3 = a v h."""
    v, a, h = x
    c2 = v * h
    c1 = c1_from(c2, a * c2)
    r1 = (sq(h) + sq(c1)).sqrt()
    V2 = (1 + sq(v)).sqrt()
    V3 = (1 + sq(a * v)).sqrt()
    H = {(0, 3): -c1 / r1, (1, 3): -v / V2, (2, 3): -(a * v) / V3,
         (0, 1): v * (c1 - a * sq(h)) / (r1 * V2),
         (0, 2): v * (a * c1 - sq(h)) / (r1 * V3),
         (1, 2): (a * sq(v) - c1) / (V2 * V3)}
    return residuals_from_H(H, one)


class FlatData:
    """g12 = (1 - H12)/b^2, P14 = (1 + H14)/b^2 and P24 = (1 + H24)/b^2 from (65)."""

    def __init__(self, c2, a, b):
        self.c1 = c1 = c1_from(c2, a * c2)
        self.cc = cc = sq(c2)
        self.r1 = r1 = (sq(b) * cc + sq(c1)).sqrt()
        self.B = B = (1 + sq(b)).sqrt()
        self.A = (sq(a) + sq(b)).sqrt()
        self.g12 = ((sq(c1) + cc + sq(b) * cc) / (r1 * B + c1) + a * cc) / (r1 * B)
        self.P14 = cc / (r1 * (r1 + c1))
        self.P24 = 1 / (B * (B + 1))


def T_structure(t, g12, g13, g23, P14, P24, P34, one):
    """Rows 1, 2, 3 of K become equal as t -> 0, where 1 - H_ij = t^2 g_ij (i < j <= 3) and
    1 + H_i4 = t^2 P_i4.  Rows 2 and 3 are replaced by (row_i - row_1)/t."""
    qt = sq(t)
    e12, e13, e23 = eta(g12, t), eta(g13, t), eta(g23, t)
    y14, y24, y34 = xi(P14, t), xi(P24, t), xi(P34, t)
    K_tilde = [[one, 1 + t * e12, 1 + t * e13, 2 - qt * y14],
               [e12, -e12, e23 - e13, t * (y14 - y24)],
               [e13, e23 - e12, -e13, t * (y14 - y34)],
               [2 - qt * y14, 2 - qt * y24, 2 - qt * y34, one]]
    G12, G13, G14 = -(t * g12), -(t * g13), qt * P14 - 1
    G23, G24, G34 = g12 + g13 - g23, t * (P24 - P14), t * (P34 - P14)
    Gamma = [[one, G12, G13, G14],
             [G12, 2 * g12, G23, G24],
             [G13, G23, 2 * g13, G34],
             [G14, G24, G34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def Q_structure(t, g12, P13, P14, P23, P24, g34, one):
    """Rows 1, 2 and rows 3, 4 of K become equal as t -> 0.  Rows 2 and 4 are replaced by
    (row_2 - row_1)/t and (row_4 - row_3)/t."""
    qt = sq(t)
    e12, e34 = eta(g12, t), eta(g34, t)
    y13, y14, y23, y24 = xi(P13, t), xi(P14, t), xi(P23, t), xi(P24, t)
    K_tilde = [[one, 1 + t * e12, 2 - qt * y13, 2 - qt * y14],
               [e12, -e12, t * (y13 - y23), t * (y14 - y24)],
               [2 - qt * y13, 2 - qt * y23, one, 1 + t * e34],
               [t * (y13 - y14), t * (y23 - y24), e34, -e34]]
    G12, G13, G14 = -(t * g12), qt * P13 - 1, t * (P14 - P13)
    G23, G24, G34 = t * (P23 - P13), P24 - P23 - P14 + P13, -(t * g34)
    Gamma = [[one, G12, G13, G14],
             [G12, 2 * g12, G23, G24],
             [G13, G23, one, G34],
             [G14, G24, G34, 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_FT(x, one):
    """Acute base (a > 0): in the flat limit the apex falls inside the base triangle."""
    c2, a, b = x
    d = FlatData(c2, a, b)
    c1, r1, B, A, cc = d.c1, d.r1, d.B, d.A, d.cc
    g13 = ((sq(a) * cc + sq(b) * cc + sq(c1)) / (r1 * A + a * c1) + cc) / (r1 * A)
    g23 = ((1 + sq(a) + sq(b)) / (B * A + a) + c1) / (B * A)
    P34 = 1 / (A * (A + a))
    return T_structure(b, d.g12, g13, g23, d.P14, d.P24, P34, one)


def chart_FQ(x, one):
    """Obtuse base (a < 0): in the flat limit the four vertices form a convex quadrilateral."""
    c2, a, b = x
    d = FlatData(c2, a, b)
    c1, r1, B, A, cc = d.c1, d.r1, d.B, d.A, d.cc
    g34 = 1 / (A * (A - a))
    P13 = ((sq(a) * cc + sq(b) * cc + sq(c1)) / (r1 * A - a * c1) - cc) / (r1 * A)
    P23 = ((1 + sq(a) + sq(b)) / (B * A - a) - c1) / (B * A)
    return Q_structure(b, d.g12, P13, d.P14, P23, d.P24, g34, one)


# ----------------------------------------------------------------------------- near the arc a = b = 0

class ArcData:
    """a = rho w and b = rho c, where c = cos psi and w = sin psi.  X2 = (H23 - H13)/(rho c^2)."""

    def __init__(self, c2, rho, c, w):
        self.b = b = rho * c
        self.c1 = c1 = c1_from(c2, rho * w * c2)
        self.cc = cc = sq(c2)
        self.r1 = r1 = (sq(b) * cc + sq(c1)).sqrt()
        self.B = B = (1 + sq(b)).sqrt()
        self.g12 = ((sq(c1) + cc + sq(b) * cc) / (r1 * B + c1) + rho * w * cc) / (r1 * B)
        self.P14 = cc / (r1 * (r1 + c1))
        self.P24 = 1 / (B * (B + 1))
        self.X2 = rho * w * (cc - sq(c1)) / ((r1 + c1 * B) * B * r1) - (c1 / B - cc / r1)
        self.e12 = eta(self.g12, b)
        self.y14 = xi(self.P14, b)
        self.y24 = xi(self.P24, b)


def chart_AM(x, one):
    """|sin psi| <= 0.8.  Only row 2 is rescaled, by b."""
    c2, rho, w = x
    c = (1 - sq(w)).sqrt()
    d = ArcData(c2, rho, c, w)
    b, qb = d.b, sq(d.b)
    H13 = (d.c1 * w - rho * sq(c) * d.cc) / d.r1
    H23 = (w - rho * sq(c) * d.c1) / d.B
    H34 = -w
    q13, q23, q34 = (-H13).q(), (-H23).q(), (-H34).q()
    phi_divided = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5
    K_tilde = [[one, 1 + b * d.e12, q13, 2 - qb * d.y14],
               [d.e12, -d.e12, c * d.X2 / phi_divided, b * (d.y14 - d.y24)],
               [q13, q23, one, q34],
               [2 - qb * d.y14, 2 - qb * d.y24, q34, one]]
    G12, G14 = -(b * d.g12), qb * d.P14 - 1
    G23, G24 = c * d.X2, b * (d.P24 - d.P14)
    Gamma = [[one, G12, H13, G14],
             [G12, 2 * d.g12, G23, G24],
             [H13, G23, one, H34],
             [G14, G24, H34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_AT(x, one):
    """sin psi > 0, cos psi <= 0.8.  Row 2 as in AM, and row 3 becomes (row_3 - row_1)/c."""
    c2, rho, c = x
    w = (1 - sq(c)).sqrt()
    d = ArcData(c2, rho, c, w)
    b, qb, c1, cc, r1, B = d.b, sq(d.b), d.c1, d.cc, d.r1, d.B
    G13 = ((sq(rho) * cc + sq(c1)) / (r1 + c1 * w) + rho * cc) / r1          # (1 - H13)/c^2
    G23 = ((1 + sq(rho)) / (B + w) + rho * c1) / B                            # (1 - H23)/c^2
    P34 = 1 / (1 + w)                                                         # (1 + H34)/c^2
    E13, E23, y34 = eta(G13, c), eta(G23, c), xi(P34, c)
    dq23 = -2 * d.X2 / (3 * (E13 + E23) + c * (sq(E13) + E13 * E23 + sq(E23)))   # (q23 - q13)/b
    K_tilde = [[one, 1 + b * d.e12, 1 + c * E13, 2 - qb * d.y14],
               [d.e12, -d.e12, dq23, b * (d.y14 - d.y24)],
               [E13, E23 - rho * d.e12, -E13, c * (sq(rho) * d.y14 - y34)],
               [2 - qb * d.y14, 2 - qb * d.y24, 2 - sq(c) * y34, one]]
    Gam12, Gam13, Gam14 = -(b * d.g12), -(c * G13), qb * d.P14 - 1
    Gam23, Gam24, Gam34 = rho * d.g12 + d.X2, b * (d.P24 - d.P14), c * (P34 - sq(rho) * d.P14)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * d.g12, Gam23, Gam24],
             [Gam13, Gam23, 2 * G13, Gam34],
             [Gam14, Gam24, Gam34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_AQ(x, one):
    """sin psi < 0, cos psi <= 0.8.  Row 2 as in AM, and row 4 becomes (row_4 - row_3)/c."""
    c2, rho, c = x
    w = -((1 - sq(c)).sqrt())
    d = ArcData(c2, rho, c, w)
    b, qb, c1, cc, r1, B = d.b, sq(d.b), d.c1, d.cc, d.r1, d.B
    G34 = 1 / (1 - w)                                                         # (1 - H34)/c^2
    P13 = ((sq(rho) * cc + sq(c1)) / (r1 - c1 * w) - rho * cc) / r1           # (1 + H13)/c^2
    P23 = ((1 + sq(rho)) / (B - w) - rho * c1) / B                            # (1 + H23)/c^2
    E34, y13, y23 = eta(G34, c), xi(P13, c), xi(P23, c)
    q13, q23 = 2 - sq(c) * y13, 2 - sq(c) * y23
    phi_divided = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5
    K_tilde = [[one, 1 + b * d.e12, q13, 2 - qb * d.y14],
               [d.e12, -d.e12, c * d.X2 / phi_divided, b * (d.y14 - d.y24)],
               [q13, q23, one, 1 + c * E34],
               [c * (y13 - sq(rho) * d.y14), c * (y23 - sq(rho) * d.y24), E34, -E34]]
    Gam12, Gam13, Gam14 = -(b * d.g12), sq(c) * P13 - 1, c * (sq(rho) * d.P14 - P13)
    Gam23, Gam24, Gam34 = c * d.X2, rho * (d.P24 - d.P14) - d.X2, -(c * G34)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * d.g12, Gam23, Gam24],
             [Gam13, Gam23, one, Gam34],
             [Gam14, Gam24, Gam34, 2 * G34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the parts to skip
#
# A box is skipped if it contains no point of the fundamental domain C1 <= C2 <= C3, or if all
# its points are covered by another chart (see the docstring).  All tests are in interval arithmetic.

def nothing(lo):
    return np.zeros(len(lo), dtype=bool)


def skip_I(lo, hi):
    x1, x2, w = boxes_as_intervals(lo, hi)
    out = x1.lo > x2.hi                                     # C1 <= C2
    out |= (x2.sq() + 2 * x1 * x2).lo > 1                   # C2 <= C3
    out |= inside_cube(lo, hi, REGULAR, CUBE)
    return out, nothing(lo)


def skip_needle(lo, hi):
    return nothing(lo), nothing(lo)                         # x2 <= 0.3 implies C2 <= C3


def outside_flat_side(c2, a, h):
    """No point with C1 <= C2 (that is, a c2 + 2 c2^2 <= 1), or all points have h > 0.21."""
    return ((a * c2 + 2 * c2.sq()).lo > 1) | (h.lo > H_FLAT)


def skip_flat(lo, hi):
    c2, a, b = boxes_as_intervals(lo, hi)
    return outside_flat_side(c2, a, b * c2), nothing(lo)


def skip_Z(lo, hi):
    return nothing(lo), nothing(lo)                         # c2 <= 0.063 implies C1 <= C2


def skip_arc(kind):
    def skip(lo, hi):
        c2, rho, z = boxes_as_intervals(lo, hi)
        if kind == "AM":
            w, c = z, (1 - z.sq()).sqrt()
        else:
            c, w = z, (1 - z.sq()).sqrt()
            if kind == "AQ":
                w = -w
        return outside_flat_side(c2, rho * w, rho * c * c2), nothing(lo)
    return skip


# ----------------------------------------------------------------------------- main

CHARTS = [
    # name, chart, lower corner, upper corner, grid, skip, order of the Taylor models
    ("I", chart_I, [0, X2_INTERIOR, 0], [0.578, 1, W_INTERIOR], [8, 24, 24], skip_I, 2),
    ("N", chart_N, [0, 0, 0], [X2_NEEDLE, 1, W_NEEDLE], [6, 4, 20], skip_needle, 1),
    ("NF", chart_NF, [0, 0, 0], [X2_NEEDLE, 1, H_NEEDLE], [6, 4, 8], skip_needle, 1),
    ("W", chart_W, [0, -1, B_W[0]], [C2_FLAT, 1, B_W[1]], [17, 20, 14], skip_flat, 1),
    ("Z", chart_Z, [0, -1, 0], [V_Z, 1, H_FLAT], [6, 20, 8], skip_Z, 1),
    ("FT", chart_FT, [0, A_FLAT, 0], [C2_FLAT, 1, B_FLAT], [17, 17, 6], skip_flat, 1),
    ("FQ", chart_FQ, [0, -1, 0], [C2_FLAT, -A_FLAT, B_FLAT], [17, 17, 6], skip_flat, 1),
    ("AM", chart_AM, [0, 0, -SIN_MAX], [C2_FLAT, RHO_MAX, SIN_MAX], [17, 8, 8], skip_arc("AM"), 1),
    ("AT", chart_AT, [0, 0, 0], [C2_FLAT, RHO_MAX, COS_MAX], [17, 8, 8], skip_arc("AT"), 1),
    ("AQ", chart_AQ, [0, 0, 0], [C2_FLAT, RHO_MAX, COS_MAX], [17, 8, 8], skip_arc("AQ"), 1),
]

if __name__ == "__main__":
    start = time.time()
    total = 0
    for name, chart, a, b, n, skip, order in CHARTS:
        total += branch_and_bound(name, chart, *grid(a, b, n), skip, order=order)

    norm = injectivity_bound(chart_I, REGULAR, CUBE)
    # norm is a floating point number >= the true bound; compare it exactly with 0.6
    assert Fraction(norm) < Fraction(6, 10)
    print(f"cube |x - x0| <= {CUBE}: ||I - C J|| <= {round_up(norm, 4)} < 0.6, "
          "so the regular tetrahedron is the only solution in it")
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.1(iv): three equal edges at a vertex and a regular Morley tetrahedron "
          "force a regular tetrahedron  OK")


==> anc/check_appendixA.py <==
"""Theorem 11.1 and Appendix A (two pairs of equal opposite edges).

1. The identity behind (35): with Delta the difference of the two plus equations (after dividing
   them by P + 2 and R + 2), 24 v^2 (P+2)(R+2)(1-w)(1+w)^2 Delta = -v (P - R) E, where E is the
   right-hand side of (35).  Both sides are polynomials of degree at most 8 in each of P, R, w,
   so it suffices to check equality on a 9 x 9 x 9 grid.
2. Lemma A.1: the identity -E = B0 Q + R0, and the signs of the 280 Bernstein coefficients of R0
   in the tensor Bernstein basis of degree (6, 9, 3).

Python standard library only.  Polynomials in (x, t, z) are dictionaries {(i, j, k): coefficient}.
"""
from fractions import Fraction as Fr
from itertools import product
from math import comb

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")


# ---------------------------------------------------------------------------- 1. equation (35)

def plus_equation_difference(P, R, w):
    """Delta for given P, R, w, using (32) for a^2, b^2 and (34) for k^2."""
    u, v = P + R, P * R
    h2 = v * w
    a2 = R * R * (P * P * (P + 3) - h2 * (R + 3)) / (8 * (v * v - h2 * h2))
    b2 = P * P * (R * R * (R + 3) - h2 * (P + 3)) / (8 * (v * v - h2 * h2))
    k2 = 4 + 4 * (u * u + 3 * u - 2 * v) / (3 * (1 + w)) - v * w / 3
    left = a2 * (P + 2) + b2 * k2 / (P + 2) - a2 * k2 / (R + 2) - b2 * (R + 2)
    right = ((1 - P) * (P + 2) - (1 - R) * (R + 2)) / 4
    return left - right


def E_of(u, v, w):
    """The right-hand side of (35)."""
    first = 2 * u * (2 * u + 3 - 3 * w) - v * (w * w + 4 * w + 11)
    second = v * (u + 5 + w * (u + 1)) + 2 * w * u * (u + 3)
    return first * second - 6 * (u + 1) * (v + 2 * u + 4) * v * (1 - w) * (1 + w) ** 2


for P, R, w in product(range(1, 10), range(11, 20), range(2, 11)):
    P, R, w = Fr(P), Fr(R), Fr(w)
    v = P * R
    lhs = 24 * v * v * (P + 2) * (R + 2) * (1 - w) * (1 + w) ** 2 * plus_equation_difference(P, R, w)
    assert lhs == -v * (P - R) * E_of(P + R, v, w)
print("Equation (35): 24 v (P+2)(R+2)(1-w)(1+w)^2 Delta = -(P-R) E  OK")


# ---------------------------------------------------------------------------- polynomials in x, t, z

def poly(d):
    return {k: Fr(c) for k, c in d.items() if c}


def add(*polys):
    result = {}
    for p in polys:
        for k, c in p.items():
            result[k] = result.get(k, 0) + c
    return poly(result)


def neg(a):
    return {k: -c for k, c in a.items()}


def mul(*polys):
    result = {(0, 0, 0): Fr(1)}
    for p in polys:
        new = {}
        for k, c in result.items():
            for l, e in p.items():
                m = (k[0] + l[0], k[1] + l[1], k[2] + l[2])
                new[m] = new.get(m, 0) + c * e
        result = poly(new)
    return result


def const(c):
    return poly({(0, 0, 0): c})


def scale(c, p):
    return mul(const(c), p)


def power(a, n):
    return mul(*([a] * n)) if n else const(1)


x = poly({(1, 0, 0): 1})
t = poly({(0, 1, 0): 1})
z = poly({(0, 0, 1): 1})
one = const(1)


# ---------------------------------------------------------------------------- 2. Lemma A.1

u = mul(x, add(one, t))                                  # u = x(1 + t)
v = mul(t, x, x)                                         # v = t x^2
D0 = add(x, const(3))                                    # D0 = x + 3
W = mul(z, t, add(mul(t, x), const(3)))                  # W = z t (t x + 3)

N = add(scale(2, mul(u, add(scale(2, u), const(3)), power(D0, 2))),
        scale(-6, mul(u, W, D0)),
        neg(mul(v, add(power(W, 2), scale(4, mul(W, D0)), scale(11, power(D0, 2))))))
C0 = add(mul(v, add(u, const(5)), D0),
         mul(v, add(u, one), W),
         scale(2, mul(W, u, add(u, const(3)))))
numerator_E = add(mul(N, C0),
                  scale(-6, mul(add(u, one), add(v, scale(2, u), const(4)), v,
                                add(D0, neg(W)), power(add(D0, W), 2))))
assert all(k[0] >= 2 for k in numerator_E)               # divisible by x^2
E = {(k[0] - 2, k[1], k[2]): c for k, c in numerator_E.items()}
B0 = add(mul(add(mul(u, u), scale(3, u), const(-6)), power(D0, 2)),
         scale(-6, mul(W, D0)),
         scale(2, mul(v, add(power(W, 2), mul(W, D0), neg(power(D0, 2))))))


def bernstein(n, i, var):
    """b_{n,i}(var) = C(n, i) var^i (1 - var)^(n - i)."""
    return scale(comb(n, i), mul(power(var, i), power(add(one, neg(var)), n - i)))


# the coefficients q_ijk of the table in the proof of Lemma A.1
q = {(0, 1, 1): Fr(30902484965806161, 7009635898549648),
     (0, 2, 1): Fr(16399650927464661, 7009635898549648),
     (0, 3, 1): Fr(129949208779311819, 14019271797099296),
     (0, 4, 0): Fr(48, 7),
     (0, 4, 1): Fr(24, 7),
     (1, 1, 1): Fr(2483086725481191, 7009635898549648),
     (1, 3, 1): Fr(382341243899593387, 56077087188397184),
     (1, 4, 0): Fr(869, 56),
     (2, 0, 1): Fr(386384, 44499),
     (2, 1, 1): Fr(512549, 44499),
     (2, 2, 1): Fr(2202979, 38142),
     (2, 4, 0): Fr(73, 6)}
assert all(c > 0 for c in q.values())                    # hence Q >= 0 on the cube
Q = add(*[scale(c, mul(bernstein(2, i, x), bernstein(4, j, t), bernstein(1, k, z)))
          for (i, j, k), c in q.items()])

R0 = add(neg(E), neg(mul(B0, Q)))
degree = (6, 9, 3)
assert all(all(k[j] <= degree[j] for j in range(3)) for k in R0)

# Bernstein coefficient of R0 = sum_nu a_nu X^nu at the multi-index iota:
#     r_iota = sum_{nu <= iota} a_nu prod_j C(iota_j, nu_j) / C(n_j, nu_j)
coefficients = []
for iota in product(*(range(n + 1) for n in degree)):
    r = Fr(0)
    for nu, a in R0.items():
        if all(nu[j] <= iota[j] for j in range(3)):
            for j in range(3):
                a *= Fr(comb(iota[j], nu[j]), comb(degree[j], nu[j]))
            r += a
    coefficients.append(r)

negative = sum(c < 0 for c in coefficients)
zero = sum(c == 0 for c in coefficients)
positive = sum(c > 0 for c in coefficients)
assert (len(coefficients), negative, zero, positive) == (280, 0, 28, 252)
print("Lemma A.1: the 280 Bernstein coefficients of R0 = -E - B0 Q are >= 0 (28 zero, 252 positive)  OK")


==> anc/check_appendixB.py <==
"""Appendix B: the elimination excluding b != c in Theorem 11.2.

B.1  s, alpha, beta, gamma, delta as rational functions of T; the coefficients A_i, B_i, C_i of (68);
     D_j, X_j, Y_j; the polynomials F and G_j.
B.2  pp(F), pp(G_j), the pseudo-division giving H_j, the resultants R_j, the factorization of R_1,
     gcd(E, R_2) = 1, the root of 2T^2 + 8T - 1, the Sturm counts for P, gcd(P, b_2) = gcd(P, A) = 1,
     and the intervals for p and 4C at the two roots of P (inequality (70) fails).
Rational functions of T are pairs of polynomials; polynomials in p have such rational functions as coefficients.
"""
from fractions import Fraction as Q
from math import gcd as igcd
from functools import reduce
import morley_tools as mt
from morley_tools import I, trim, add, sub, mul, power, divmod_, gcd, ev, sturm_variations

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

# ---------------------------------------------------------------- rational functions of T
class RF:
    def __init__(self, n, d=(1,)):
        n, d = trim(n), trim(d)
        g = gcd(n, d) if n else [Q(1)]
        n, d = divmod_(n, g)[0], divmod_(d, g)[0]
        c = d[-1]
        self.n, self.d = [x / c for x in n], [x / c for x in d]
    def __add__(a, b):
        b = rf(b)
        return RF(add(mul(a.n, b.d), mul(b.n, a.d)), mul(a.d, b.d))
    __radd__ = __add__
    def __neg__(a): return RF([-x for x in a.n], a.d)
    def __sub__(a, b): return a + (-rf(b))
    def __rsub__(a, b): return rf(b) - a
    def __mul__(a, b):
        b = rf(b)
        return RF(mul(a.n, b.n), mul(a.d, b.d))
    __rmul__ = __mul__
    def __truediv__(a, b):
        b = rf(b)
        return RF(mul(a.n, b.d), mul(a.d, b.n))
def rf(x): return x if isinstance(x, RF) else RF([Q(x)])
Tv = RF([0, 1])

# ---------------------------------------------------------------- polynomials in p with RF coefficients
def P(*c): return [rf(x) for x in c]
def padd(a, b):
    n = max(len(a), len(b))
    z = rf(0)
    return [(a[i] if i < len(a) else z) + (b[i] if i < len(b) else z) for i in range(n)]
def pneg(a): return [-x for x in a]
def psub(a, b): return padd(a, pneg(b))
def pmul(a, b):
    r = [rf(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            r[i + j] = r[i + j] + x * y
    return r
def psc(c, a): return [rf(c) * x for x in a]
def ptrim(a):
    while a and not a[-1].n:
        a = a[:-1]
    return a

# ---------------------------------------------------------------- Section B.1: s, alpha, beta, gamma, delta and the system
s = RF([2, 0, -4], [1, 0, 2])                       # s = 2(1-2T^2)/(1+2T^2)
al = (s + 1) * RF([1, 2]) / 2                       # alpha = (s+1)(1+2T)/2
be = (s - 1) * (RF([1]) / Tv - 1) / 2               # beta  = (s-1)(1/T - 1)/2
ga = (s + 1) * Tv                                   # gamma = (s+1) T
de = (s - 1) / (2 * Tv)                             # delta = (s-1)/(2T)
p2, p1 = P(2, 1), P(1, 1)                           # p + 2, p + 1
A0, B0, C0 = psc(RF([1]) / (s + 2), p2), psc(RF([1]) / (2 - s), p2), P(-4)
A1 = padd(psc(-ga * al, p2), P(al * al * al))
B1 = padd(psc((al + be) * (s + 1) - ga * be, p2), P(3 * al * be * be))
C1 = padd(psc(2 * ga, pmul(p2, p1)), P(-12 * al))
A2 = padd(psc(-(al + be) * (s - 1) - de * al, p2), P(3 * be * al * al))
B2 = padd(psc(-de * be, p2), P(be * be * be))
C2 = padd(psc(2 * de, pmul(p2, p1)), P(-12 * be))
D = {j: psub(pmul(A0, Bj), pmul(Aj, B0)) for j, Aj, Bj in ((1, A1, B1), (2, A2, B2))}
X = {j: psub(pmul(B0, Cj), pmul(Bj, C0)) for j, Bj, Cj in ((1, B1, C1), (2, B2, C2))}
Y = {j: psub(pmul(Aj, C0), pmul(A0, Cj)) for j, Aj, Cj in ((1, A1, C1), (2, A2, C2))}
Fp = ptrim(padd(padd(pmul(D[1], C2), pmul(A2, X[1])), pmul(B2, Y[1])))
def Gp(j):
    pm1 = P(-1, 1)
    inner = padd(padd(psc(8, pmul(pmul(pm1, pm1), pmul(D[j], D[j]))),
                      psc(2 * (al + be) * (al + be), pmul(X[j], Y[j]))),
                 (lambda w: pmul(w, w))(psub(psub(psc(2, pmul(p1, D[j])), psc(al, X[j])), psc(be, Y[j]))))
    return ptrim(psub(pmul(p2, inner), psc(32, pmul(D[j], D[j]))))
G = {1: Gp(1), 2: Gp(2)}

# ---------------------------------------------------------------- Section B.2: pp, pseudo-division, resultants
ALLOWED = [[0, 1], [1, 0, 2], [-3, 0, 2], [-1, 0, 6], [-3, -4, 6]]      # T, 1+2T^2, 2T^2-3, 6T^2-1, 6T^2-4T-3
def only_allowed(f):
    f = trim(f)
    for g in ALLOWED:
        while len(f) > 1:
            q, r = divmod_(f, g)
            if r:
                break
            f = q
    return len(f) == 1
def lcm(a, b):
    return divmod_(mul(a, b), gcd(a, b))[0]
def pp(poly):
    """Clear denominators, divide by the gcd of the coefficients in Q[T], make the integer content 1."""
    L = reduce(lcm, [c.d for c in poly], [Q(1)])
    nums = [divmod_(mul(c.n, L), c.d)[0] for c in poly]
    g = reduce(gcd, [n for n in nums if n])
    assert only_allowed(L) and only_allowed(g)
    nums = [divmod_(n, g)[0] for n in nums]
    den = reduce(lambda x, y: x * y // igcd(x, y), [x.denominator for n in nums for x in n], 1)
    nums = [[int(x * den) for x in n] for n in nums]
    cont = reduce(igcd, [abs(x) for n in nums for x in n if x])
    return [[Q(x // cont) for x in n] for n in nums]            # list over p-degree of integer polys in T
Ft = pp(Fp)
assert len(Ft) - 1 == 3 and only_allowed(Ft[3])
H = {}
for j in (1, 2):
    V = pp(G[j])
    while len(V) - 1 >= 3:
        k = len(V) - 1 - 3
        shifted = [[]] * k + Ft
        V = [sub(mul(Ft[3], V[i]), mul(V[-1], shifted[i] if i < len(shifted) else [])) for i in range(len(V))]
        while V and not V[-1]:
            V.pop()
    H[j] = pp([RF(c) for c in V])
    assert len(H[j]) - 1 == 2
print("deg_p F~ = 3, deg_p H1 = deg_p H2 = 2; removed factors among T, 1+2T^2, 2T^2-3, 6T^2-1, 6T^2-4T-3  OK")

def cal(f, g):
    a0, a1, a2, a3 = f
    b0, b1, b2 = g
    cA = sub(add(mul(a1, mul(b2, b2)), mul(a3, mul(b1, b1))), add(mul(a3, mul(b0, b2)), mul(a2, mul(b1, b2))))
    cB = add(sub(mul(a0, mul(b2, b2)), mul(a2, mul(b0, b2))), mul(a3, mul(b1, b0)))
    num = add(sub(mul(b0, mul(cA, cA)), mul(b1, mul(cA, cB))), mul(b2, mul(cB, cB)))
    Rj, rem = divmod_(num, mul(b2, b2))
    assert rem == []
    return cA, cB, Rj
cA, cB, R1 = cal(Ft, H[1])
_, _, R2 = cal(Ft, H[2])
# The formula is the resultant.  The Sylvester matrix of F~ (cubic in p) and H_j (quadratic in p) has two
# rows of coefficients of F~ and three of H_j, so Res_p(F~, H_j) is a polynomial in T of degree at most
# 2 deg_T F~ + 3 deg_T H_j.  R_j has degree at most this bound too, so equality at bound + 1 rational
# values of T proves R_j = Res_p(F~, H_j).
for j, Rj in ((1, R1), (2, R2)):
    bound = 2 * max(len(c) - 1 for c in Ft) + 3 * max(len(c) - 1 for c in H[j])
    assert len(Rj) - 1 <= bound
    for k in range(bound + 1):
        t = Q(k + 1, 7)
        f = [ev(c, t) for c in Ft]
        g = [ev(c, t) for c in H[j]]
        assert mt.resultant(f, g) == ev(Rj, t)
    print(f"R_{j} = Res_p(F~, H_{j}): checked at {bound + 1} values of T (degree bound {bound})  OK")
# The remainder of b2^2 F~ modulo H1 is cA p + cB.  This is the identity
#     b2^2 F~ = (a3 b2 p + a2 b2 - a3 b1) H1 + cA p + cB,
# checked coefficient by coefficient as polynomials in T.
a0, a1, a2, a3 = Ft
b0, b1, b2 = H[1]
q1, q0 = mul(a3, b2), sub(mul(a2, b2), mul(a3, b1))
lhs = [mul(mul(b2, b2), c) for c in Ft]
QH = [mul(q0, b0), add(mul(q0, b1), mul(q1, b0)), add(mul(q0, b2), mul(q1, b1)), mul(q1, b2)]
rhs = [add(QH[0], cB), add(QH[1], cA), QH[2], QH[3]]
assert all(sub(x, y) == [] for x, y in zip(lhs, rhs))

PP = [-243, 2349, -6561, 5229, 140586, -485388, -1094108, 3265740, 5130696, -10136384, -10261392, 13062960,
      8752864, -7766208, -4498752, 334656, 839808, 601344, 124416]
EE = [27, -2430, 8190, 60228, 26352, -164448, -3342112, -8861120, 22756256, 54892992, -100341696, -121096320,
      264964864, 20152832, -294750720, 214062080, -35962112, -18583040, 4288000, 1664000]
claimed = [Q(1)]
for f, e in (([-1, 1], 8), ([1, 2], 12), ([1, 0, 2], 12), ([-3, 0, 2], 2), ([-1, 0, 6], 2), ([-3, -4, 6], 10),
             ([-1, 8, 2], 4), (PP, 1), (EE, 2)):
    claimed = mul(claimed, power(f, e))
quot, rem = divmod_(R1, claimed)
assert rem == [] and len(quot) == 1
assert len(gcd(EE, R2)) == 1
print(f"R1 = c (T-1)^8 (2T+1)^12 (2T^2+1)^12 (2T^2-3)^2 (6T^2-1)^2 (6T^2-4T-3)^10 (2T^2+8T-1)^4 P E^2, "
      f"deg R1 = {len(R1) - 1};  gcd(E, R2) = 1  OK")
# the other factors have no zero in (0, 1/sqrt6), which lies inside (0, 41/100]; for 6T^2-1 this is clear
for f in ([-1, 1], [1, 2], [1, 0, 2], [-3, 0, 2], [-3, -4, 6]):
    f = [Q(x) for x in f]
    assert ev(f, 0) != 0 and sturm_variations(f, Q(0)) == sturm_variations(f, Q(41, 100))
print("Remaining factors of R1 without zeros in (0, 1/sqrt6)  OK")

# ---------------------------------------------------------------- the root of 2T^2 + 8T - 1  (T0 = -2 + 3 sqrt2 / 2)
Q2 = [Q(-1), Q(8), Q(2)]
def at_T0(poly):          # value at T0 as (x, y) meaning x + y*sqrt2
    r = divmod_(poly, Q2)[1] + [Q(0), Q(0)]
    c0, c1 = r[0], r[1]
    return (c0 - 2 * c1, c1 * Q(3, 2))
vals = [at_T0(c) for c in Ft]
target = mul(mul([-1, 1], [Q(-9, 7), 1]), [Q(-17, 3), 1])        # (p-1)(p-9/7)(p-17/3)
lead = vals[3]
def qmul(a, b):                  # product in Q(sqrt2), numbers stored as (x, y) = x + y sqrt2
    return (a[0] * b[0] + 2 * a[1] * b[1], a[0] * b[1] + a[1] * b[0])
assert all(qmul(lead, (tc, Q(0))) == qmul(v, (Q(1), Q(0))) for v, tc in zip(vals, target))
g97 = RF([0])
for k, c in enumerate(G[1]):
    g97 = g97 + c * RF([Q(9, 7) ** k])
assert at_T0(g97.n) != (0, 0) and at_T0(g97.d) != (0, 0)
print("At the root of 2T^2+8T-1: F~ ~ (p-1)(p-9/7)(p-17/3), and G1(9/7) != 0  OK")

# ---------------------------------------------------------------- the two roots of P in (0, 1/sqrt6)
PPq = [Q(x) for x in PP]
counts = [sturm_variations(PPq, Q(x)) for x in ("0", "0.143", "0.144", "0.295", "0.296", "0.409")]
assert counts == [9, 9, 8, 8, 7, 7]
assert len(gcd(PPq, b2)) == 1 and len(gcd(PPq, cA)) == 1
print("Sturm counts 9,9,8,8,7,7 and gcd(P, b2) = gcd(P, A) = 1  OK")

def iRF(f, t):            # interval value of a rational function of T
    num, den = I(0), I(0)
    for c in reversed(f.n):
        num = num * t + c
    for c in reversed(f.d):
        den = den * t + c
    return num / den
def ipoly_p(poly, t, p):
    r = I(0)
    for c in reversed(poly):
        r = r * p + iRF(c, t)
    return r
expected = {"0.143": ((Q("1.69702"), Q("1.69703")), (Q("-0.704"), Q("-0.703"))),
            "0.295": ((Q("1.25214"), Q("1.25215")), (Q("-0.168"), Q("-0.167")))}
for lo_s, hi_s in (("0.143", "0.144"), ("0.295", "0.296")):
    T = mt.bisect_root(lambda x: ev(PPq, x), Q(lo_s), Q(hi_s), steps=240)
    assert T.hi - T.lo < Q(1, 10 ** 70)
    evI = lambda f: sum((c * T ** k for k, c in enumerate(f)), I(0))
    p = -evI(cB) / evI(cA)
    D1 = ipoly_p(D[1], T, p)
    assert D1.lo > 0 or D1.hi < 0
    Xv, Yv = ipoly_p(X[1], T, p) / D1, ipoly_p(Y[1], T, p) / D1
    a_, b_, s_ = iRF(al, T), iRF(be, T), iRF(s, T)
    Z = (a_ * a_ * Xv - b_ * b_ * Yv) / 4
    W = (a_ * a_ * Xv + b_ * b_ * Yv) / 2
    C4 = Z * (9 - 3 * W + Z * Z) - (3 * s_ - s_ ** 3) / 2 * (2 + 3 * p - p ** 3)
    (plo, phi_), (clo, chi) = expected[lo_s]
    assert plo < p.lo and p.hi < phi_ and clo < C4.lo and C4.hi < chi
    print(f"  root in ({lo_s},{hi_s}): p in {p}, 4C in {C4} < 0")
print("Appendix B: both remaining roots violate C > 0  OK")


==> anc/check_eqface.py <==
"""Theorem 14.1(v): if the face A1A2A3 is equilateral and the Morley tetrahedron of A1A2A3A4 is
regular, then A1A2A3A4 is regular.

This is the computation described in Section 14.8.  It needs numpy and interval_taylor.py, and
runs in about half a minute.  It uses Theorem 14.10 for the tetrahedra whose dihedral angles are
all at most 95 degrees.

What is checked.  Let theta_i be the dihedral angle at the side of A1A2A3 opposite A_i, and
tau_i = tan(theta_i / 2), sigma_i = 1/tau_i.  By Lemma 14.11,
    H_i4 = (tau_i^2 - 1)/(tau_i^2 + 1),
    H_ij = ((1 - tau_i^2)(1 - tau_j^2) - 2 tau_i tau_j)/((1 + tau_i^2)(1 + tau_j^2))   (i < j <= 3),   (66)
and the tau_i come from a tetrahedron exactly when
    e2 > e1 e3,  where e1 = tau1 + tau2 + tau3, e2 = tau1 tau2 + tau1 tau3 + tau2 tau3, e3 = tau1 tau2 tau3.
A relabeling of A1, A2, A3 permutes the tau_i, so we may assume tau1 <= tau2 <= tau3.  We use
    1 - H_ij = 2 (tau_i^2 + tau_i tau_j + tau_j^2)/((1 + tau_i^2)(1 + tau_j^2)),
    1 + H_i4 = 2 tau_i^2/(1 + tau_i^2),   1 - H_i4 = 2/(1 + tau_i^2) = 2 sigma_i^2/(1 + sigma_i^2).
The Morley tetrahedron is regular exactly when rho_ij = 9 G_ij^2 - G_ii G_jj = 0 and G_ij < 0 for
all i < j (53).

The six charts:
  I    (tau1, tau2, tau3)                 tau2 >= 0.25, tau3 <= 4       G = adj(K) H adj(K), second order
  E1   (tau2, r, tau3), tau1 = r tau2     tau2 <= 0.25, 0.3 <= tau3 <= 4   row 2 rescaled by tau2
  T    (tau3, b, r), tau2 = b tau3        tau3 <= 0.3                    rows 2, 3 rescaled by tau2, tau3
  E2   (sigma3, tau2, tau1)               sigma3 <= 0.25, 0.25 <= tau2 <= 4   row 4 rescaled by sigma3
  Q    (tau2, r, sigma3)                  tau2 <= 0.25, sigma3 <= 0.25    rows 2, 4 rescaled by tau2, sigma3
  TP   (sigma2, rho, tau1), sigma3 = rho sigma2   sigma2 <= 0.25           rows 2, 4 rescaled by sigma2, sigma3
All charts except I use first-order models.  In chart I a box is also discarded if all six H_ij
are at most 0.0871 on it: then every dihedral angle is less than 95 degrees (-cos 95 = 0.08715...),
and Theorem 14.10 applies.

Why the charts cover everything.  If tau3 <= 4, a point lies in chart I when tau2 >= 0.25, in chart
E1 when tau2 <= 0.25 and tau3 >= 0.3, and in chart T when tau3 <= 0.3.  If tau3 >= 4, it lies in
chart Q when tau2 <= 0.25, in chart E2 when 0.25 <= tau2 <= 4, and in chart TP when tau2 >= 4; in
the last case 1/tau1 > tau3 - 1/tau2 - 1/tau3 (which follows from e2 > e1 e3) gives
tau1 < sigma3/(1 - sigma2 sigma3 - sigma3^2) < 0.29.
"""
import time
import numpy as np
from interval_taylor import (branch_and_bound, grid, boxes_as_intervals, residuals_from_H,
                             residuals_rowscaled)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

TAU2_SMALL = 0.25             # charts E1, T, Q: tau2 <= 0.25; charts I, E2: tau2 >= 0.25
TAU3_SMALL = 0.3              # chart T: tau3 <= 0.3; chart E1: tau3 >= 0.3
TAU_LARGE = 4.0               # charts I, E1: tau3 <= 4; charts E2, Q, TP: sigma3 <= 1/4; TP: sigma2 <= 1/4
TAU1_TP = 0.3                 # chart TP: tau1 <= 0.3
H_95 = 0.0871                 # a float below -cos(95 degrees) = 0.0871557...


def sq(x):
    return x * x


def eta(g, t):
    """(q - 1)/t, where 1 - H = t^2 g, by the first identity of Section 14.1."""
    S = (2 * g).sqrt()
    return S * (t * S).kappa()


def phi_div(a, b):
    """(phi(b) - phi(a))/(b - a) for phi(q) = (3q - q^3)/2, so that H_b - H_a = (q_b - q_a) phi_div."""
    return (3 - sq(a) - a * b - sq(b)) * 0.5


def xi(P, t):
    """(2 - q)/t^2, where 1 + H = t^2 P, by the second identity of Section 14.1."""
    T = 2 * P
    return T * (sq(t) * T).gamma()


def H_tau(ti, tj):
    return ((1 - sq(ti)) * (1 - sq(tj)) - 2 * ti * tj) / ((1 + sq(ti)) * (1 + sq(tj)))


def H_tau_sigma(ti, sj):
    """H_ij of (66) with tau_j = 1/sj."""
    return ((1 - sq(ti)) * (sq(sj) - 1) - 2 * ti * sj) / ((1 + sq(ti)) * (1 + sq(sj)))


def H4_tau(t):
    return (sq(t) - 1) / (sq(t) + 1)


# ----------------------------------------------------------------------------- chart I

def chart_I(x, one):
    t1, t2, t3 = x
    H = {(0, 1): H_tau(t1, t2), (0, 2): H_tau(t1, t3), (1, 2): H_tau(t2, t3),
         (0, 3): H4_tau(t1), (1, 3): H4_tau(t2), (2, 3): H4_tau(t3)}
    return residuals_from_H(H, one)


# ----------------------------------------------------------------------------- chart E1

def chart_E1(x, one):
    """tau1, tau2 -> 0: H12 -> 1.  Row 2 becomes (row2 - row1)/tau2."""
    t2, r, t3 = x
    t1 = r * t2
    D1, D2, D3 = 1 + sq(t1), 1 + sq(t2), 1 + sq(t3)
    g12 = 2 * (sq(r) + r + 1) / (D1 * D2)                                      # (1 - H12)/tau2^2
    e12 = eta(g12, t2)
    H13, H23 = H_tau(t1, t3), H_tau(t2, t3)
    H14, H24, H34 = H4_tau(t1), H4_tau(t2), H4_tau(t3)
    d3 = -2 * (1 - r) * ((1 - sq(t3)) * (t1 + t2) + t3 * (1 - t1 * t2)) / (D1 * D2 * D3)   # (H23 - H13)/tau2
    d4 = 2 * t2 * (1 - sq(r)) / (D1 * D2)                                       # (H24 - H14)/tau2
    q13, q23, q14, q24, q34 = [(-h).q() for h in (H13, H23, H14, H24, H34)]
    K_tilde = [[one, 1 + t2 * e12, q13, q14],
               [e12, -e12, d3 / phi_div(q13, q23), d4 / phi_div(q14, q24)],
               [q13, q23, one, q34],
               [q14, q24, q34, one]]
    G12 = -(t2 * g12)
    Gamma = [[one, G12, H13, H14],
             [G12, 2 * g12, d3, d4],
             [H13, d3, one, H34],
             [H14, d4, H34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- chart T

def chart_T(x, one):
    """All tau_i -> 0: the apex falls inside the face, rows 1, 2, 3 become equal, rows 1, 2 faster.
    Row 2 becomes (row2 - row1)/tau2 and row 3 becomes (row3 - row1)/tau3."""
    t3, b, r = x
    t2 = b * t3
    t1 = r * t2
    D1, D2, D3 = 1 + sq(t1), 1 + sq(t2), 1 + sq(t3)
    g12 = 2 * (sq(r) + r + 1) / (D1 * D2)                       # (1 - H12)/tau2^2
    G13 = 2 * (sq(b * r) + b * r + 1) / (D1 * D3)               # (1 - H13)/tau3^2
    G23 = 2 * (sq(b) + b + 1) / (D2 * D3)                       # (1 - H23)/tau3^2
    P14, P24, P34 = 2 * sq(b * r) / D1, 2 * sq(b) / D2, 2 / D3  # (1 + H_i4)/tau3^2
    e12, E13, E23 = eta(g12, t2), eta(G13, t3), eta(G23, t3)
    y14, y24, y34 = xi(P14, t3), xi(P24, t3), xi(P34, t3)
    u14, u24, u34 = sq(t3) * y14, sq(t3) * y24, sq(t3) * y34    # 2 - q_i4
    Y = -2 * (1 - r) * ((1 - sq(t3)) * b * (1 + r) + 1 - t1 * t2) / (D1 * D2 * D3)    # (H23 - H13)/(tau2 tau3)
    dq23 = -2 * Y / (3 * (E13 + E23) + t3 * (sq(E13) + E13 * E23 + sq(E23)))          # (q23 - q13)/tau2
    f4 = 9 - 6 * (u14 + u24) + sq(u14) + u14 * u24 + sq(u24)                          # 2(P24 - P14)/(y24 - y14)
    dq24 = -4 * t3 * b * (1 - sq(r)) / (D1 * D2 * f4)                                 # (q24 - q14)/tau2
    K_tilde = [[one, 1 + t2 * e12, 1 + t3 * E13, 2 - u14],
               [e12, -e12, dq23, dq24],
               [E13, E23 - b * e12, -E13, t3 * (y14 - y34)],
               [2 - u14, 2 - u24, 2 - u34, one]]
    Gam12, Gam13, Gam14 = -(t2 * g12), -(t3 * G13), sq(t3) * P14 - 1
    Gam23 = Y + b * g12
    Gam24 = 2 * t3 * b * (1 - sq(r)) / (D1 * D2)                                      # (H24 - H14)/tau2
    Gam34 = t3 * (P34 - P14)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * g12, Gam23, Gam24],
             [Gam13, Gam23, 2 * G13, Gam34],
             [Gam14, Gam24, Gam34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- chart E2

def chart_E2(x, one):
    """tau3 -> infinity: H34 -> 1.  Row 4 becomes (row4 - row3)/sigma3."""
    s3, t2, t1 = x
    D1, D2, S3 = 1 + sq(t1), 1 + sq(t2), 1 + sq(s3)
    H12 = H_tau(t1, t2)
    H13, H23 = H_tau_sigma(t1, s3), H_tau_sigma(t2, s3)
    H14, H24 = H4_tau(t1), H4_tau(t2)
    g34 = 2 / S3                                                # (1 - H34)/sigma3^2
    e34 = eta(g34, s3)
    W1 = 2 * (s3 * (sq(t1) - 1) + t1) / (D1 * S3)              # (H14 - H13)/sigma3
    W2 = 2 * (s3 * (sq(t2) - 1) + t2) / (D2 * S3)              # (H24 - H23)/sigma3
    q12, q13, q23, q14, q24 = [(-h).q() for h in (H12, H13, H23, H14, H24)]
    K_tilde = [[one, q12, q13, q14],
               [q12, one, q23, q24],
               [q13, q23, one, 1 + s3 * e34],
               [W1 / phi_div(q13, q14), W2 / phi_div(q23, q24), e34, -e34]]
    Gamma = [[one, H12, H13, W1],
             [H12, one, H23, W2],
             [H13, H23, one, -(s3 * g34)],
             [W1, W2, -(s3 * g34), 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- chart Q

def chart_Q(x, one):
    """tau1, tau2 -> 0 and tau3 -> infinity: the apex falls beyond the side A1A2, and the limit is a
    convex quadrilateral.  Row 2 becomes (row2 - row1)/tau2 and row 4 becomes (row4 - row3)/sigma3."""
    t2, r, s3 = x
    t1 = r * t2
    D1, D2, S3 = 1 + sq(t1), 1 + sq(t2), 1 + sq(s3)
    g12 = 2 * (sq(r) + r + 1) / (D1 * D2)
    g34 = 2 / S3
    e12, e34 = eta(g12, t2), eta(g34, s3)
    H13, H23 = H_tau_sigma(t1, s3), H_tau_sigma(t2, s3)
    H14, H24 = H4_tau(t1), H4_tau(t2)
    d3 = -2 * (1 - r) * ((sq(s3) - 1) * (t1 + t2) + s3 * (1 - t1 * t2)) / (D1 * D2 * S3)   # (H23 - H13)/tau2
    d4 = 2 * t2 * (1 - sq(r)) / (D1 * D2)                                               # (H24 - H14)/tau2
    W1 = 2 * (s3 * (sq(t1) - 1) + t1) / (D1 * S3)                                       # (H14 - H13)/sigma3
    W2 = 2 * (s3 * (sq(t2) - 1) + t2) / (D2 * S3)                                       # (H24 - H23)/sigma3
    Gam24 = 2 * (1 - r) * (2 * s3 * (t1 + t2) + 1 - t1 * t2) / (D1 * D2 * S3)          # (W2 - W1)/tau2
    q13, q23, q14, q24 = [(-h).q() for h in (H13, H23, H14, H24)]
    K_tilde = [[one, 1 + t2 * e12, q13, q14],
               [e12, -e12, d3 / phi_div(q13, q23), d4 / phi_div(q14, q24)],
               [q13, q23, one, 1 + s3 * e34],
               [W1 / phi_div(q13, q14), W2 / phi_div(q23, q24), e34, -e34]]
    Gam12 = -(t2 * g12)
    Gamma = [[one, Gam12, H13, W1],
             [Gam12, 2 * g12, d3, Gam24],
             [H13, d3, one, -(s3 * g34)],
             [W1, Gam24, -(s3 * g34), 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- chart TP

def chart_TP(x, one):
    """tau2, tau3 -> infinity: the apex falls beyond the vertex A1, which ends up inside the triangle
    A2A3A4.  Rows 2, 3, 4 become equal, rows 3, 4 faster.  Row 2 becomes (row2 - row3)/sigma2 and
    row 4 becomes (row4 - row3)/sigma3."""
    s2, rho, t1 = x
    s3 = rho * s2
    D1, S2, S3 = 1 + sq(t1), 1 + sq(s2), 1 + sq(s3)
    H12, H13 = H_tau_sigma(t1, s2), H_tau_sigma(t1, s3)
    H14 = H4_tau(t1)
    G23 = 2 * (1 + rho + sq(rho)) / (S2 * S3)                 # (1 - H23)/sigma2^2
    G24 = 2 / S2                                              # (1 - H24)/sigma2^2
    g34 = 2 / S3                                              # (1 - H34)/sigma3^2
    e23, E24, e34 = eta(G23, s2), eta(G24, s2), eta(g34, s3)
    Z = 2 * (1 - rho) * ((1 - sq(t1)) * (s2 + s3) - t1 * (1 - s2 * s3)) / (D1 * S2 * S3)   # (H12 - H13)/sigma2
    W1 = 2 * (s3 * (sq(t1) - 1) + t1) / (D1 * S3)                                         # (H14 - H13)/sigma3
    V = 2 * (1 + rho - rho * sq(s2)) / (S2 * S3)                                          # (H24 - H23)/(sigma2 sigma3)
    q12, q13, q14 = [(-h).q() for h in (H12, H13, H14)]
    dq = -2 * V / (3 * (e23 + E24) + s2 * (sq(e23) + e23 * E24 + sq(E24)))              # (q24 - q23)/sigma3
    K_tilde = [[one, q12, q13, q14],
               [Z / phi_div(q13, q12), -e23, e23, E24 - rho * e34],
               [q13, 1 + s2 * e23, one, 1 + s3 * e34],
               [W1 / phi_div(q13, q14), dq, e34, -e34]]
    Gam24 = V + rho * g34
    Gamma = [[one, Z, H13, W1],
             [Z, 2 * G23, -(s2 * G23), Gam24],
             [H13, -(s2 * G23), one, -(s3 * g34)],
             [W1, Gam24, -(s3 * g34), 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the parts to skip
#
# A box is skipped if it contains no tetrahedron (the condition e2 > e1 e3, multiplied by a positive
# factor so that it makes sense in the coordinates of the chart, fails on the whole box, or the order
# tau1 <= tau2 <= tau3 fails), or, in chart I, if Theorem 14.10 covers all its points.

def nothing(lo):
    return np.zeros(len(lo), dtype=bool)


def skip_I(lo, hi):
    t1, t2, t3 = boxes_as_intervals(lo, hi)
    out = (t1.lo > t2.hi) | (t2.lo > t3.hi)
    out |= (t1 * t2 + t1 * t3 + t2 * t3 - (t1 + t2 + t3) * t1 * t2 * t3).hi < 0
    small_angles = np.ones(len(lo), dtype=bool)
    for ti, tj in ((t1, t2), (t1, t3), (t2, t3)):
        small_angles &= H_tau(ti, tj).hi <= H_95
    for t in (t1, t2, t3):
        small_angles &= H4_tau(t).hi <= H_95
    return out | small_angles, nothing(lo)


def skip_E1(lo, hi):
    t2, r, t3 = boxes_as_intervals(lo, hi)
    V = r * t2 + t3 * (1 + r) - (t2 * (1 + r) + t3) * r * t2 * t3                  # (e2 - e1 e3)/tau2
    return V.hi < 0, nothing(lo)


def skip_T(lo, hi):
    t3, b, r = boxes_as_intervals(lo, hi)
    V = b * (r * b + r + 1) - (r * b + b + 1) * r * b.sq() * t3.sq()                # (e2 - e1 e3)/tau3^2
    return V.hi < 0, nothing(lo)


def skip_E2(lo, hi):
    s3, t2, t1 = boxes_as_intervals(lo, hi)
    V = s3.sq() * t1 * t2 + s3 * (t1 + t2) - (s3 * (t1 + t2) + 1) * t1 * t2          # sigma3^2 (e2 - e1 e3)
    return (t1.lo > t2.hi) | (V.hi < 0), nothing(lo)


def skip_Q(lo, hi):
    t2, r, s3 = boxes_as_intervals(lo, hi)
    V = s3.sq() * r * t2 + s3 * (1 + r) - (s3 * t2 * (1 + r) + 1) * r * t2         # sigma3^2 (e2 - e1 e3)/tau2
    return V.hi < 0, nothing(lo)


def skip_TP(lo, hi):
    s2, rho, t1 = boxes_as_intervals(lo, hi)
    V = rho * s2 * (1 + t1 * s2 * (1 + rho) - t1.sq()) - t1 * (1 + rho)           # sigma2 sigma3^2 (e2 - e1 e3)
    return V.hi < 0, nothing(lo)


# ----------------------------------------------------------------------------- main

S = 1 / TAU_LARGE
CHARTS = [
    # name, chart, lower corner, upper corner, grid, skip, order of the Taylor models
    ("I", chart_I, [0, TAU2_SMALL, TAU2_SMALL], [TAU_LARGE] * 3, [16, 15, 15], skip_I, 2),
    ("E1", chart_E1, [0, 0, TAU3_SMALL], [TAU2_SMALL, 1, TAU_LARGE], [5, 4, 15], skip_E1, 1),
    ("T", chart_T, [0, 0, 0], [TAU3_SMALL, 1, 1], [6, 4, 4], skip_T, 1),
    ("E2", chart_E2, [0, TAU2_SMALL, 0], [S, TAU_LARGE, TAU_LARGE], [5, 15, 16], skip_E2, 1),
    ("Q", chart_Q, [0, 0, 0], [TAU2_SMALL, 1, S], [5, 4, 5], skip_Q, 1),
    ("TP", chart_TP, [0, 0, 0], [S, 1, TAU1_TP], [5, 4, 6], skip_TP, 1),
]

if __name__ == "__main__":
    start = time.time()
    total = 0
    for name, chart, a, b, n, skip, order in CHARTS:
        total += branch_and_bound(name, chart, *grid(a, b, n), skip, order=order)
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.1(v): an equilateral face and a regular Morley tetrahedron force a regular "
          "tetrahedron (together with Theorem 14.10)  OK")


==> anc/check_galois_T1.py <==
"""Proposition 11.7: the sextic P of (46) is irreducible and its Galois group is S6.

Dedekind's theorem: if a prime p does not divide the discriminant of the monic integer polynomial P,
the degrees of the irreducible factors of P modulo p are the cycle lengths of an element of the
Galois group.  factor_degrees_mod (in morley_tools.py) refuses to run unless P is squarefree
modulo p, that is, unless p does not divide the discriminant.  Python standard library only.
"""
from morley_tools import factor_degrees_mod

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

P = [20736, -212736, 116736, -33792, 4116, -132, 1]     # v^6 - 132 v^5 + ... + 20736, lowest degree first

# modulo 23: irreducible, so P is irreducible over Q and the group contains a 6-cycle
assert factor_degrees_mod(P, 23) == [6]
# modulo 7: a 5-cycle fixing a point; with the transitivity this makes the group 2-transitive, hence primitive
assert factor_degrees_mod(P, 7) == [5, 1]
# modulo 31: an element of cycle type (3, 2, 1), whose cube is a transposition
assert factor_degrees_mod(P, 31) == [3, 2, 1]
# a primitive group containing a transposition is the full symmetric group
print("P mod 23: [6], mod 7: [5, 1], mod 31: [3, 2, 1]  =>  Gal(P) = S6  OK")


==> anc/check_isodynamic.py <==
"""Theorem 14.1(ii): an isodynamic tetrahedron whose Morley tetrahedron is regular is regular.

This is the computation described in Section 14.4.  It needs numpy and interval_taylor.py, and
runs in a little over two minutes.

What is checked.  By Lemma 14.4 an isodynamic tetrahedron has, after scaling,
|A_i A_j| = (u_i u_j)^(-1/2) with u_i = sum_{k != i} v_k, and
    H_ij = (3 v_i v_j - Q) / sqrt(E_i E_j),   E_i = 2Q + 3 v_i^2,   Q = (sum v)^2 - |v|^2 > 0.    (59)
We take v = (1, s b2, s b3, s b4) with 1 >= v_2 >= v_3 >= v_4, so that b2 + b3 + b4 = s,
0 < s <= sqrt(3) and s b2 <= 1.  With qh = Q/s^2 = 2 + s^2 - |b|^2 and, from now on,
E_j = 2 qh + 3 b_j^2 (this is E_j/s^2 in the notation of (59), written E^_j in the paper),
    H_1j = (3 b_j - s qh) / sqrt((3 + 2 s^2 qh) E_j),   H_jk = (3 b_j b_k - qh) / sqrt(E_j E_k).   (60)
The Morley tetrahedron is regular exactly when rho_ij = 9 G_ij^2 - G_ii G_jj = 0 and G_ij < 0
for all i < j (53).

The six charts:
  I   (s, b2, b3)          qh >= 0.25                       G = adj(K) H adj(K), second order
  T   (s, b3, sh), sh = sqrt(qh)   qh <= 0.36, b3 >= 0.15        G of (54), first order
  Q   (s, b3, sh)          qh <= 0.36, b3 <= -0.15                    "
  AM  (s, rho, sin psi)    rho <= 0.6235, |sin psi| <= 0.8            "
  AT  (s, rho, cos psi)    rho <= 0.6235, sin psi > 0, cos psi <= 0.8 "
  AQ  (s, rho, cos psi)    rho <= 0.6235, sin psi < 0, cos psi <= 0.8 "
where b3 = rho sin psi and sh = rho cos psi near the arc b3 = 0 of the flat boundary qh = 0.
In the five flat charts b2 >= b4 are recovered from s, b3 and qh as the two roots of a quadratic.
Every box is shown to contain no solution of (53), except the cube |x - x0| <= 0.001 around the
regular point x0 = (sqrt 3, 1/sqrt 3, 1/sqrt 3) of chart I, where (rho_12, rho_13, rho_14) is
injective.

Why the initial boxes are large enough.  b2 >= s/3 >= 0 because b2 is the largest of three numbers
with sum s.  From b2 <= 1/s and b2^2 + (s - b2)^2/2 <= |b|^2 < 2 + s^2 one gets b2 < 1.47.
If b3 >= 1.05 then b2 >= 1.05, s <= 1/b2 < 0.96, and |b|^2 >= 2(1.05)^2 + (2.1 - s)^2 > 2 + s^2.
If b3 <= -0.6 then b2 >= s + 1.2 and |b|^2 >= (s + 1.2)^2 + 0.72 > 2 + s^2.  So -0.6 < b3 < 1.05.
If qh <= 0.36 then s < 1.05: three numbers at most 1/s with sum s have sum of squares at most
2/s^2 + (s - 2/s)^2, which is less than 1.64 + s^2 when s >= 1.05.
"""
import time
from fractions import Fraction
import numpy as np
from interval_taylor import (round_up, Interval, branch_and_bound, grid, boxes_as_intervals, inside_cube,
                             residuals_from_H, residuals_rowscaled, injectivity_bound)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

QH_INTERIOR = 0.25            # chart I covers qh >= 0.25
SH_FLAT = 0.6                 # the flat charts cover sh = sqrt(qh) <= 0.6, i.e. qh <= 0.36
B3_FLAT = 0.15                # chart T covers b3 >= 0.15, chart Q covers b3 <= -0.15
SIN_MAX = 0.8                 # chart AM covers |sin psi| <= 0.8
COS_MAX = 0.8                 # charts AT, AQ cover cos psi <= 0.8
RHO_MAX = (SH_FLAT ** 2 + B3_FLAT ** 2) ** 0.5 + 0.005      # 0.6235...: if qh <= 0.36 and |b3| < 0.15 then rho < 0.619
CUBE = 0.001
REGULAR = np.array([3 ** 0.5, 3 ** -0.5, 3 ** -0.5])        # s = sqrt 3, b_j = 1/sqrt 3


def sq(x):
    return x * x


# ----------------------------------------------------------------------------- chart I

def chart_I(x, one):
    """The off-diagonal entries of H by (60), with b4 = s - b2 - b3."""
    s, b2, b3 = x
    b4 = s - b2 - b3
    qh = 2 + sq(s) - sq(b2) - sq(b3) - sq(b4)
    e1 = (3 + 2 * sq(s) * qh).sqrt()
    b = [b2, b3, b4]
    r = [(2 * qh + 3 * sq(bj)).sqrt() for bj in b]           # sqrt(E_j)
    H = {}
    for j in range(3):
        H[(0, j + 1)] = (3 * b[j] - s * qh) / (e1 * r[j])
        for k in range(j + 1, 3):
            H[(j + 1, k + 1)] = (3 * b[j] * b[k] - qh) / (r[j] * r[k])
    return residuals_from_H(H, one)


# ----------------------------------------------------------------------------- flat charts
#
# For a pair j, k >= 2 with b_j b_k > 0:  1 - H_jk = qh g_jk,  and with b_j b_k < 0:  1 + H_jk = qh h_jk.
# For a pair (1, j) the same with e1 = sqrt(3 + 2 s^2 qh) in place of sqrt(E_k).  Then
#     q_jk = 1 + sh e_jk  with  e_jk = eta(g_jk, sh),   or   q_jk = 2 - qh x_jk  with  x_jk = xi(h_jk, sh).

def g_pair(bj, bk, qh, E_j, E_k):
    R = E_j.sqrt() * E_k.sqrt()
    return ((4 * qh + 6 * (sq(bj) + sq(bk))) / (R + 3 * bj * bk) + 1) / R


def h_pair(bj, bk, qh, E_j, E_k):
    R = E_j.sqrt() * E_k.sqrt()
    return ((4 * qh + 6 * (sq(bj) + sq(bk))) / (R - 3 * bj * bk) - 1) / R


def g_first(s, bj, qh, e1, E_j):
    R = e1 * E_j.sqrt()
    return ((4 * sq(s) * qh + 6 + 6 * sq(s) * sq(bj)) / (R + 3 * bj) + s) / R


def h_first(s, bj, qh, e1, E_j):
    R = e1 * E_j.sqrt()
    return ((4 * sq(s) * qh + 6 + 6 * sq(s) * sq(bj)) / (R - 3 * bj) - s) / R


def eta(g, t):
    """(q - 1)/t, where 2(1 - H) = 2 t^2 g = eta^2 (3 + eta) and q = 1 + eta."""
    S = (2 * g).sqrt()
    return S * (t * S).kappa()


def xi(h, t):
    """(2 - q)/t^2, where 2(1 + H) = 2 t^2 h = xi (9 - 6 xi + xi^2) and q = 2 - xi."""
    T = 2 * h
    return T * (sq(t) * T).gamma()


def b2_b4(s, b3, qh):
    """b2 >= b4 from b2 + b4 = s - b3 and b2^2 + b4^2 = 2 + s^2 - qh - b3^2."""
    p = s - b3
    D = (2 * (2 + sq(s) - qh - sq(b3)) - sq(p)).sqrt()
    return (p + D) * 0.5, (p - D) * 0.5


def chart_T(x, one):
    """qh small, b3 >= 0.15: the limit is a triangle with a point inside, rows 1, 2, 3 of K
    become equal.  Rows 2 and 3 of K and of the normal matrix are replaced by (row_i - row_1)/sh."""
    s, b3, sh = x
    qh = sq(sh)
    b2, b4 = b2_b4(s, b3, qh)
    e1 = (3 + 2 * sq(s) * qh).sqrt()
    E2, E3, E4 = [2 * qh + 3 * sq(bj) for bj in (b2, b3, b4)]
    g12, g13, h14 = g_first(s, b2, qh, e1, E2), g_first(s, b3, qh, e1, E3), h_first(s, b4, qh, e1, E4)
    g23, h24, h34 = g_pair(b2, b3, qh, E2, E3), h_pair(b2, b4, qh, E2, E4), h_pair(b3, b4, qh, E3, E4)
    e12, e13, e23 = eta(g12, sh), eta(g13, sh), eta(g23, sh)
    x14, x24, x34 = xi(h14, sh), xi(h24, sh), xi(h34, sh)
    K_tilde = [[one, 1 + sh * e12, 1 + sh * e13, 2 - qh * x14],
               [e12, -e12, e23 - e13, sh * (x14 - x24)],
               [e13, e23 - e12, -e13, sh * (x14 - x34)],
               [2 - qh * x14, 2 - qh * x24, 2 - qh * x34, one]]
    G12, G13, G14 = -(sh * g12), -(sh * g13), qh * h14 - 1
    G23, G24, G34 = g12 + g13 - g23, sh * (h24 - h14), sh * (h34 - h14)
    Gamma = [[one, G12, G13, G14],
             [G12, 2 * g12, G23, G24],
             [G13, G23, 2 * g13, G34],
             [G14, G24, G34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_Q(x, one):
    """qh small, b3 <= -0.15: the limit is a convex quadrilateral, rows 1, 2 and rows 3, 4 of K
    become equal.  Rows 2 and 4 are replaced by (row_2 - row_1)/sh and (row_4 - row_3)/sh."""
    s, b3, sh = x
    qh = sq(sh)
    b2, b4 = b2_b4(s, b3, qh)
    e1 = (3 + 2 * sq(s) * qh).sqrt()
    E2, E3, E4 = [2 * qh + 3 * sq(bj) for bj in (b2, b3, b4)]
    g12, h13, h14 = g_first(s, b2, qh, e1, E2), h_first(s, b3, qh, e1, E3), h_first(s, b4, qh, e1, E4)
    h23, h24, g34 = h_pair(b2, b3, qh, E2, E3), h_pair(b2, b4, qh, E2, E4), g_pair(b3, b4, qh, E3, E4)
    e12, e34 = eta(g12, sh), eta(g34, sh)
    x13, x14, x23, x24 = xi(h13, sh), xi(h14, sh), xi(h23, sh), xi(h24, sh)
    K_tilde = [[one, 1 + sh * e12, 2 - qh * x13, 2 - qh * x14],
               [e12, -e12, sh * (x13 - x23), sh * (x14 - x24)],
               [2 - qh * x13, 2 - qh * x23, one, 1 + sh * e34],
               [sh * (x13 - x14), sh * (x23 - x24), e34, -e34]]
    G12, G13, G14 = -(sh * g12), qh * h13 - 1, sh * (h14 - h13)
    G23, G24, G34 = sh * (h23 - h13), h24 - h23 - h14 + h13, -(sh * g34)
    Gamma = [[one, G12, G13, G14],
             [G12, 2 * g12, G23, G24],
             [G13, G23, one, G34],
             [G14, G24, G34, 2 * g34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- charts near b3 = 0

class ArcData:
    """Quantities shared by the charts AM, AT, AQ, where b3 = rho w and sh = rho c with
    c = cos psi, w = sin psi.  Here r3 = sqrt(E_3)/rho = sqrt(2 + w^2), and
    X2 = (H23 - H13)/(rho c^2), computed from the displayed identity for H_jk - H_1k in
    Section 14.4 (with j = 2, k = 3), which has the explicit factor qh = rho^2 c^2."""

    def __init__(self, s, rho, c, w):
        self.s, self.rho, self.c, self.w = s, rho, c, w
        self.b3 = rho * w
        self.sh = rho * c
        self.qh = sq(self.sh)
        self.b2, self.b4 = b2_b4(s, self.b3, self.qh)
        self.e1 = (3 + 2 * sq(s) * self.qh).sqrt()
        E2 = 2 * self.qh + 3 * sq(self.b2)
        E4 = 2 * self.qh + 3 * sq(self.b4)
        self.r2, self.r3, self.r4 = E2.sqrt(), (2 + sq(w)).sqrt(), E4.sqrt()
        self.X2 = ((6 * rho * w * (sq(self.b2) * sq(s) - 1) / (self.b2 * self.e1 + self.r2)
                    - (self.e1 - s * self.r2)) / (self.e1 * self.r2 * self.r3))
        self.g12 = g_first(s, self.b2, self.qh, self.e1, E2)
        self.h14 = h_first(s, self.b4, self.qh, self.e1, E4)
        self.h24 = h_pair(self.b2, self.b4, self.qh, E2, E4)
        self.e12 = eta(self.g12, self.sh)
        self.x14 = xi(self.h14, self.sh)
        self.x24 = xi(self.h24, self.sh)


def chart_AM(x, one):
    """|sin psi| <= 0.8.  Only row 2 is rescaled: (row_2 - row_1)/sh."""
    s, rho, w = x
    c = (1 - sq(w)).sqrt()
    a = ArcData(s, rho, c, w)
    H13 = (3 * w - s * rho * sq(c)) / (a.e1 * a.r3)
    H23 = (3 * a.b2 * w - rho * sq(c)) / (a.r2 * a.r3)
    H34 = (3 * w * a.b4 - rho * sq(c)) / (a.r3 * a.r4)
    q13, q23, q34 = (-H13).q(), (-H23).q(), (-H34).q()
    phi_divided = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5        # (H23 - H13)/(q23 - q13)
    K_tilde = [[one, 1 + a.sh * a.e12, q13, 2 - a.qh * a.x14],
               [a.e12, -a.e12, c * a.X2 / phi_divided, a.sh * (a.x14 - a.x24)],
               [q13, q23, one, q34],
               [2 - a.qh * a.x14, 2 - a.qh * a.x24, q34, one]]
    G12, G14 = -(a.sh * a.g12), a.qh * a.h14 - 1
    G23, G24 = c * a.X2, a.sh * (a.h24 - a.h14)
    Gamma = [[one, G12, H13, G14],
             [G12, 2 * a.g12, G23, G24],
             [H13, G23, one, H34],
             [G14, G24, H34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_AT(x, one):
    """sin psi > 0, cos psi <= 0.8.  Row 2 as in AM, and row 3 becomes (row_3 - row_1)/cos psi."""
    s, rho, c = x
    w = (1 - sq(c)).sqrt()
    a = ArcData(s, rho, c, w)
    rc2, rw2 = sq(rho) * sq(c), sq(rho) * sq(w)
    G13 = ((4 * sq(s) * rc2 + 6 + 6 * sq(s) * rw2) / (a.e1 * a.r3 + 3 * w) + s * rho) / (a.e1 * a.r3)   # (1 - H13)/c^2
    G23 = ((4 * rc2 + 6 * sq(a.b2) + 6 * rw2) / (a.r2 * a.r3 + 3 * a.b2 * w) + rho) / (a.r2 * a.r3)    # (1 - H23)/c^2
    P34 = ((4 * rc2 + 6 * rw2 + 6 * sq(a.b4)) / (a.r3 * a.r4 - 3 * w * a.b4) - rho) / (a.r3 * a.r4)    # (1 + H34)/c^2
    E13, E23, y34 = eta(G13, c), eta(G23, c), xi(P34, c)
    dq23 = -2 * a.X2 / (3 * (E13 + E23) + c * (sq(E13) + E13 * E23 + sq(E23)))                         # (q23 - q13)/sh
    K_tilde = [[one, 1 + a.sh * a.e12, 1 + c * E13, 2 - a.qh * a.x14],
               [a.e12, -a.e12, dq23, a.sh * (a.x14 - a.x24)],
               [E13, E23 - rho * a.e12, -E13, c * (sq(rho) * a.x14 - y34)],
               [2 - a.qh * a.x14, 2 - a.qh * a.x24, 2 - sq(c) * y34, one]]
    Gam12, Gam13, Gam14 = -(a.sh * a.g12), -(c * G13), a.qh * a.h14 - 1
    Gam23, Gam24, Gam34 = rho * a.g12 + a.X2, a.sh * (a.h24 - a.h14), c * (P34 - sq(rho) * a.h14)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * a.g12, Gam23, Gam24],
             [Gam13, Gam23, 2 * G13, Gam34],
             [Gam14, Gam24, Gam34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_AQ(x, one):
    """sin psi < 0, cos psi <= 0.8.  Row 2 as in AM, and row 4 becomes (row_4 - row_3)/cos psi."""
    s, rho, c = x
    w = -((1 - sq(c)).sqrt())
    a = ArcData(s, rho, c, w)
    rc2, rw2 = sq(rho) * sq(c), sq(rho) * sq(w)
    G34 = ((4 * rc2 + 6 * rw2 + 6 * sq(a.b4)) / (a.r3 * a.r4 + 3 * w * a.b4) + rho) / (a.r3 * a.r4)    # (1 - H34)/c^2
    P13 = ((4 * sq(s) * rc2 + 6 + 6 * sq(s) * rw2) / (a.e1 * a.r3 - 3 * w) - s * rho) / (a.e1 * a.r3)  # (1 + H13)/c^2
    P23 = ((4 * rc2 + 6 * sq(a.b2) + 6 * rw2) / (a.r2 * a.r3 - 3 * a.b2 * w) - rho) / (a.r2 * a.r3)    # (1 + H23)/c^2
    E34, y13, y23 = eta(G34, c), xi(P13, c), xi(P23, c)
    q13, q23 = 2 - sq(c) * y13, 2 - sq(c) * y23
    phi_divided = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5
    K_tilde = [[one, 1 + a.sh * a.e12, q13, 2 - a.qh * a.x14],
               [a.e12, -a.e12, c * a.X2 / phi_divided, a.sh * (a.x14 - a.x24)],
               [q13, q23, one, 1 + c * E34],
               [c * (y13 - sq(rho) * a.x14), c * (y23 - sq(rho) * a.x24), E34, -E34]]
    Gam12, Gam13, Gam14 = -(a.sh * a.g12), sq(c) * P13 - 1, c * (sq(rho) * a.h14 - P13)
    Gam23, Gam24, Gam34 = c * a.X2, rho * (a.h24 - a.h14) - a.X2, -(c * G34)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * a.g12, Gam23, Gam24],
             [Gam13, Gam23, one, Gam34],
             [Gam14, Gam24, Gam34, 2 * G34]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the parts to skip
#
# A box can be skipped if it contains no point of the fundamental domain
#     b2 >= b3 >= b4,  s b2 <= 1,  b2, b4 real,
# or if its points are covered by another chart.  All tests are in interval arithmetic.

def b_values(kind, lo, hi):
    """Interval enclosures of s, b2, b3, b4 and qh on a batch of boxes of the given chart, and a
    mask of the boxes on which b2, b4 are not real (no point of the box is a tetrahedron)."""
    s, y, z = boxes_as_intervals(lo, hi)
    no_real_point = np.zeros(len(lo), dtype=bool)
    if kind == "I":
        b2, b3 = y, z
        b4 = s - b2 - b3
        qh = 2 + s.sq() - b2.sq() - b3.sq() - b4.sq()
        return s, b2, b3, b4, qh, no_real_point
    if kind in ("T", "Q"):
        b3, sh = y, z
    else:
        rho = y
        if kind == "AM":
            w = z
            c = (1 - w.sq()).sqrt()
        else:
            c = z
            w = (1 - c.sq()).sqrt()
            if kind == "AQ":
                w = -w
        b3, sh = rho * w, rho * c
    qh = sh.sq()
    p = s - b3
    D = 2 * (2 + s.sq() - qh - b3.sq()) - p.sq()
    no_real_point = D.hi < 0
    root = Interval(np.maximum(D.lo, 0.0), np.maximum(D.hi, 0.0)).sqrt()     # sqrt(D) where D >= 0
    b2, b4 = (p + root) * 0.5, (p - root) * 0.5
    return s, b2, b3, b4, qh, no_real_point


def outside_domain(kind, lo, hi):
    s, b2, b3, b4, qh, no_real_point = b_values(kind, lo, hi)
    out = no_real_point
    out |= (b2.hi < b3.lo) | (b3.hi < b4.lo)                   # b2 >= b3 >= b4
    out |= ((s * b2).lo > 1) & (b2.lo > 0)                     # s b2 = v_2 <= 1
    return out


def skip_I(lo, hi):
    s, b2, b3, b4, qh, _ = b_values("I", lo, hi)
    out = outside_domain("I", lo, hi)
    out |= qh.hi < QH_INTERIOR                                 # covered by the flat charts
    out |= s.lo > 1.7320509                                    # s <= sqrt 3 = 1.7320508...
    out |= inside_cube(lo, hi, REGULAR, CUBE)
    return out, np.zeros(len(lo), dtype=bool)


def skip_flat(kind):
    def skip(lo, hi):
        return outside_domain(kind, lo, hi), np.zeros(len(lo), dtype=bool)
    return skip


# ----------------------------------------------------------------------------- main

if __name__ == "__main__":
    start = time.time()
    total = 0
    total += branch_and_bound("I", chart_I, *grid([0, 0, -0.85], [1.7321, 1.65, 1.2], [24, 22, 27]),
                              skip_I, order=2)
    flat_charts = [
        ("T", chart_T, [0, B3_FLAT, 0], [1.05, 1.05, SH_FLAT], [21, 18, 6]),
        ("Q", chart_Q, [0, -0.6, 0], [1.05, -B3_FLAT, SH_FLAT], [21, 9, 6]),
        ("AM", chart_AM, [0, 0, -SIN_MAX], [1.05, RHO_MAX, SIN_MAX], [21, 8, 8]),
        ("AT", chart_AT, [0, 0, 0], [1.05, RHO_MAX, COS_MAX], [21, 8, 8]),
        ("AQ", chart_AQ, [0, 0, 0], [1.05, RHO_MAX, COS_MAX], [21, 8, 8]),
    ]
    for name, chart, a, b, n in flat_charts:
        total += branch_and_bound(name, chart, *grid(a, b, n), skip_flat(name))

    norm = injectivity_bound(chart_I, REGULAR, CUBE)
    # norm is a floating point number >= the true bound; compare it exactly with 0.33
    assert Fraction(norm) < Fraction(33, 100)
    print(f"cube |x - x0| <= {CUBE}: ||I - C J|| <= {round_up(norm, 4)} < 0.33, "
          "so the regular tetrahedron is the only solution in it")
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.1(ii): an isodynamic tetrahedron with a regular Morley tetrahedron is regular  OK")


==> anc/check_isomorley.py <==
"""Theorem 15.2: a two-parameter family of tetrahedra without any symmetry whose Morley tetrahedra
are isosceles but not regular.

This is the computation described in Section 15.  It needs numpy and interval_taylor.py, and runs
in a few seconds.  (The numerical exploration of Remark 15.3 is not part of this check.)

What is checked.  Take A1 = (0, 0, 0), A2 = (1, 0, 0), A3 = (c1, c2, 0), A4 = (d1, d2, d3) with
c2, d3 > 0.  The inward normals of the faces F1, ..., F4 (F_i opposite A_i) are proportional to
    N1 = (-c2 d3, (c1 - 1) d3, c2 (d1 - 1) - (c1 - 1) d2),   N2 = (c2 d3, -c1 d3, c1 d2 - c2 d1),
    N3 = (0, d3, -d2),                                        N4 = (0, 0, 1).
With H = (n_i . n_j), K = (q(-H_ij)) and G = adj(K) H adj(K), a positive multiple of
B = K^-1 H K^-1, put
    E_i = sum_j G_ij / sqrt(G_jj)        (i = 1, 2, 3).
The Morley tetrahedron is isosceles exactly when E_1 = E_2 = E_3 = 0 (Section 15): G is a positive
multiple of the Gram matrix B of Section 3, and E = 0 says that the normalized matrix
C_ij = G_ij / sqrt(G_ii G_jj), the normal Gram matrix of the Morley tetrahedron, has zero row sums.

We fix the parameters p = (c1, d1) in a small rectangle P and solve E = 0 for z = (c2, d2, d3) by the
Krawczyk test: with a box Z around z0 and C an approximate inverse of the Jacobian J of E with
respect to z at the center,
    z0 - C E(z0, p) + (I - C J(Z, P)) (Z - z0)  is contained in the interior of Z, and ||I - C J|| < 1
for all p in P.  Then for every p in P there is exactly one zero z(p) in Z, J is invertible there, and
z(p) depends analytically on p.  On all of Z x P we then check that the six edges have pairwise
different lengths (so no permutation of the vertices other than the identity preserves them) and
that rho_12 = 9 G_12^2 - G_11 G_22 has no zero (so the Morley tetrahedron is not regular).
"""
from decimal import Decimal, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction
import numpy as np
from interval_taylor import Interval, Box, TaylorModel1, Jet, adjugate, round_up

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

P_CENTER = np.array([0.2284, -0.5025])            # (c1, d1)
Z_CENTER = np.array([0.54717056, 0.10601489, 1.50054912])   # (c2, d2, d3), an approximate solution
P_RADIUS = 0.000021          # covers |c1 - 0.2284|, |d1 + 0.5025| <= 2e-5 with room to spare
Z_RADIUS = 0.0005            # covers |c2 - 0.54717|, |d2 - 0.10601|, |d3 - 1.50055| <= 4e-4


def normals(c1, c2, d1, d2, d3, zero, one):
    N = [(-(c2 * d3), (c1 - 1) * d3, c2 * (d1 - 1) - (c1 - 1) * d2),
         (c2 * d3, -(c1 * d3), c1 * d2 - c2 * d1),
         (zero, d3, -d2),
         (zero, zero, one)]
    return [[a / (a * a + b * b + c * c).sqrt(), b / (a * a + b * b + c * c).sqrt(), c / (a * a + b * b + c * c).sqrt()]
            for a, b, c in N]


def gram_G(z, p, zero, one):
    """H, K and G = adj(K) H adj(K) for the tetrahedron with parameters z = (c2, d2, d3), p = (c1, d1)."""
    c2, d2, d3 = z
    c1, d1 = p
    n = normals(c1, c2, d1, d2, d3, zero, one)
    H = [[one] * 4 for _ in range(4)]
    K = [[one] * 4 for _ in range(4)]
    for i in range(4):
        for j in range(i + 1, 4):
            h = n[i][0] * n[j][0] + n[i][1] * n[j][1] + n[i][2] * n[j][2]
            H[i][j] = H[j][i] = h
            K[i][j] = K[j][i] = (-h).q()
    A = adjugate(K)
    AH = [[A[i][0] * H[0][j] + A[i][1] * H[1][j] + A[i][2] * H[2][j] + A[i][3] * H[3][j] for j in range(4)]
          for i in range(4)]
    G = [[AH[i][0] * A[0][j] + AH[i][1] * A[1][j] + AH[i][2] * A[2][j] + AH[i][3] * A[3][j] for j in range(4)]
         for i in range(4)]
    return G


def equations(z, p, zero, one):
    G = gram_G(z, p, zero, one)
    root = [G[j][j].sqrt() for j in range(4)]
    return [G[i][0] / root[0] + G[i][1] / root[1] + G[i][2] / root[2] + G[i][3] / root[3] for i in range(3)]


def float_equations(z, p):
    """The same in floating point (only used to find the center and the matrix C)."""
    class Fl(float):
        def sqrt(self): return Fl(np.sqrt(self))
        def q(self): return Fl(2 * np.cos(np.arccos(np.clip(self, -1, 1)) / 3))
        def __add__(a, b): return Fl(float(a) + float(b))
        __radd__ = __add__
        def __sub__(a, b): return Fl(float(a) - float(b))
        def __rsub__(a, b): return Fl(float(b) - float(a))
        def __mul__(a, b): return Fl(float(a) * float(b))
        __rmul__ = __mul__
        def __truediv__(a, b): return Fl(float(a) / float(b))
        def __rtruediv__(a, b): return Fl(float(b) / float(a))
        def __neg__(a): return Fl(-float(a))
    return np.array([float(e) for e in equations([Fl(v) for v in z], [Fl(v) for v in p], Fl(0.0), Fl(1.0))])


def outward(lo, hi, digits):
    """The interval [lo, hi] printed with the left end rounded down and the right end rounded up."""
    q = Decimal(1).scaleb(-digits)
    return (f"[{Decimal(float(lo)).quantize(q, rounding=ROUND_FLOOR)}, "
            f"{Decimal(float(hi)).quantize(q, rounding=ROUND_CEILING)}]")


def five_dim_box(zlo, zhi, plo, phi):
    return Box(np.r_[zlo, plo][None, :], np.r_[zhi, phi][None, :])


if __name__ == "__main__":
    z0 = Z_CENTER
    J0 = np.zeros((3, 3))
    for k in range(3):
        e = np.zeros(3); e[k] = 1e-7
        J0[:, k] = (float_equations(z0 + e, P_CENTER) - float_equations(z0 - e, P_CENTER)) / 2e-7
    C = np.linalg.inv(J0)                          # any fixed matrix is allowed here
    print("center z0 = (c2, d2, d3) =", np.round(z0, 8), " for (c1, d1) =", P_CENTER)

    plo, phi = P_CENTER - P_RADIUS, P_CENTER + P_RADIUS
    zlo, zhi = z0 - Z_RADIUS, z0 + Z_RADIUS

    # E(z0, p) for all p in P
    box = five_dim_box(z0, z0, plo, phi)
    x = [TaylorModel1.variable(box, k) for k in range(5)]
    zero, one = TaylorModel1.constant(box, 0.0), TaylorModel1.constant(box, 1.0)
    E0 = [e.range() for e in equations(x[:3], x[3:], zero, one)]

    # the Jacobian with respect to z on Z x P
    box = five_dim_box(zlo, zhi, plo, phi)
    tm = [TaylorModel1.variable(box, k) for k in range(5)]
    zeros3 = [TaylorModel1.constant(box, 0.0)] * 3
    zj = [Jet(tm[k], [TaylorModel1.constant(box, float(j == k)) for j in range(3)]) for k in range(3)]
    pj = [Jet(tm[3 + m], zeros3) for m in range(2)]
    E = equations(zj, pj, Jet(TaylorModel1.constant(box, 0.0), zeros3), Jet(TaylorModel1.constant(box, 1.0), zeros3))
    J = [[E[i].grad[k].range() for k in range(3)] for i in range(3)]

    # Krawczyk operator.  The deviation Z - z0 is enclosed from the floating point ends of Z, and the
    # row sums of |I - C J| are added in interval arithmetic.
    deviation = [Interval(np.array([zlo[k]]), np.array([zhi[k]])) - Interval(np.array([z0[k]])) for k in range(3)]
    norm = 0.0
    inside = True
    hull = []
    for i in range(3):
        value = Interval(z0[i])
        for k in range(3):
            value = value - Interval(C[i, k]) * E0[k]
        row = Interval(0.0)
        for k in range(3):
            entry = Interval(float(i == k))
            for j in range(3):
                entry = entry - Interval(C[i, j]) * J[j][k]
            value = value + entry * deviation[k]
            row = row + Interval(entry.magnitude())
        norm = max(norm, float(row.hi[0]))
        inside &= bool(value.lo[0] > zlo[i]) and bool(value.hi[0] < zhi[i])
        hull.append((float(value.lo[0]), float(value.hi[0])))
        print(f"  Krawczyk component {i}: {outward(value.lo[0], value.hi[0], 9)} inside {outward(zlo[i], zhi[i], 9)}")
    assert inside
    assert Fraction(norm) < Fraction(4, 25)
    print(f"||I - C J|| <= {round_up(norm, 4)} < 0.16 on Z x P: for every (c1, d1) in P there is exactly one "
          "solution in Z, depending analytically on (c1, d1)")
    # the statement of Theorem 15.2 uses the decimal numbers below; check with exact fractions that its
    # parameter rectangle lies in P, that its small box lies in Z, and that the Krawczyk image lies in
    # the small box
    for k, (c, r) in enumerate((("0.2284", "0.00002"), ("-0.5025", "0.00002"))):
        assert Fraction(plo[k]) < Fraction(c) - Fraction(r) and Fraction(c) + Fraction(r) < Fraction(phi[k])
    centers = ["0.54717", "0.10601", "1.50055"]
    r = Fraction("0.0004")
    for i in range(3):
        c = Fraction(centers[i])
        assert Fraction(zlo[i]) < c - r and c + r < Fraction(zhi[i])
        assert c - r < Fraction(hull[i][0]) and Fraction(hull[i][1]) < c + r

    # properties on Z x P
    lo5, hi5 = np.r_[zlo, plo], np.r_[zhi, phi]
    c2, d2, d3, c1, d1 = [Interval(lo5[k:k + 1], hi5[k:k + 1]) for k in range(5)]
    zero_i, one_i = Interval(np.zeros(1)), Interval(np.ones(1))
    V = [(zero_i, zero_i, zero_i), (one_i, zero_i, zero_i), (c1, c2, zero_i), (d1, d2, d3)]
    L = {}
    for i in range(4):
        for j in range(i + 1, 4):
            L[(i + 1, j + 1)] = ((V[i][0] - V[j][0]).sq() + (V[i][1] - V[j][1]).sq() + (V[i][2] - V[j][2]).sq()).sqrt()
    names = sorted(L)
    for a in range(6):
        for b in range(a + 1, 6):
            diff = L[names[a]] - L[names[b]]
            assert diff.lo[0] > 0 or diff.hi[0] < 0
    # the bounds quoted in the proof of Theorem 15.2
    assert L[(1, 3)].hi[0] < 0.594
    assert 0.945 < L[(2, 3)].lo[0] and L[(2, 3)].hi[0] < 0.947
    assert 1.585 < L[(1, 4)].lo[0] and L[(1, 4)].hi[0] < 1.587
    assert 1.725 < L[(3, 4)].lo[0] and L[(3, 4)].hi[0] < 1.728
    assert 2.12 < L[(2, 4)].lo[0]
    print("edge lengths on Z x P:", ", ".join(f"|A{i}A{j}| in {outward(L[(i, j)].lo[0], L[(i, j)].hi[0], 4)}"
                                            for (i, j) in names))
    print("the six edge lengths are pairwise different, so the tetrahedra have no symmetry")
    assert c2.lo[0] > 0 and d3.lo[0] > 0

    G = gram_G(tm[:3], tm[3:], TaylorModel1.constant(box, 0.0), TaylorModel1.constant(box, 1.0))
    rho12 = (9 * (G[0][1] * G[0][1]) - G[0][0] * G[1][1]).range()
    assert rho12.lo[0] > 0 or rho12.hi[0] < 0
    print(f"rho_12 in {outward(rho12.lo[0], rho12.hi[0], 2)}, so the Morley tetrahedra are not regular")
    print("Theorem 15.2: a two-parameter family of tetrahedra without symmetry with isosceles Morley tetrahedra  OK")


==> anc/check_midsphere.py <==
"""Theorem 14.1(iii): if AB + CD = AC + BD = AD + BC and the Morley tetrahedron of ABCD is
regular, then ABCD is regular.

This is the computation described in Section 14.5.  It needs numpy and interval_taylor.py, and
runs in about half a minute.

What is checked.  By Lemma 14.6 such a tetrahedron has |A_i A_j| = t_i + t_j, and with
k_i = 1/t_i, m_i = sum(k) - 2 k_i and Delta = (sum k)^2 - 2 sum k_i^2 > 0,
    H_ij = (m_i m_j - Delta) / sqrt((Delta + m_i^2)(Delta + m_j^2)).                       (62)
We normalize sum k = 1 and order k_1 <= k_2 <= k_3 <= k_4.  The coordinates (eps, x, d) are
    k = (x eps^2, (1 - x) eps^2, (1 - eps^2 - eps d)/2, (1 - eps^2 + eps d)/2),
so that m = (1 - 2x eps^2, 1 - 2(1 - x) eps^2, eps a3, eps a4) with a3 = eps + d, a4 = eps - d,
and Delta = eps^2 Dh with Dh = 2 - d^2 - eps^2 (1 + 2x^2 + 2(1 - x)^2)                       (63)
The fundamental domain is 0 <= x <= 1/2, d >= 0, (3 - 2x) eps^2 + eps d <= 1 (that is, k_2 <= k_3)
and Dh > 0; it lies in 0 <= eps <= 0.7072 (since 2 eps^2 = 2(k_1 + k_2) <= 1) and d < 1.42
(since d^2 < 2).  The Morley tetrahedron is regular exactly when rho_ij = 9 G_ij^2 - G_ii G_jj = 0
and G_ij < 0 for all i < j (53).

The three charts:
  I   (eps, x, d)     Dh >= 0.25, eps >= 0.1     G = adj(K) H adj(K), second order
  S   (eps, x, d)     Dh >= 0.25, eps <= 0.12    G of (54), row 2 rescaled by eps, first order
  F   (eps, x, sh)    sh = sqrt(Dh) <= 0.6       G of (54), rows 2 and 3 rescaled, first order
Every box is shown to contain no solution of (53), except the cube |x - x0| <= 0.001 around the
regular point x0 = (1/sqrt 2, 1/2, 0), where (rho_12, rho_13, rho_14) is injective.
"""
import time
from fractions import Fraction
import numpy as np
from interval_taylor import (round_up, Interval, branch_and_bound, grid, boxes_as_intervals, inside_cube,
                             residuals_from_H, residuals_rowscaled, injectivity_bound)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

EPS_INTERIOR = 0.1            # chart I covers eps >= 0.1
EPS_SMALL = 0.12              # chart S covers eps <= 0.12
DH_INTERIOR = 0.25            # charts I and S cover Dh >= 0.25
SH_FLAT = 0.6                 # chart F covers sh = sqrt(Dh) <= 0.6, i.e. Dh <= 0.36
CUBE = 0.001
REGULAR = np.array([2 ** -0.5, 0.5, 0.0])        # all k_i = 1/4


def sq(x):
    return x * x


def Dh_of(eps, x, d):
    return 2 - sq(d) - sq(eps) * (1 + 2 * sq(x) + 2 * sq(1 - x))


def d_of(eps, x, Dh):
    return (2 - Dh - sq(eps) * (1 + 2 * sq(x) + 2 * sq(1 - x))).sqrt()


class Common:
    """m_1, m_2, Delta, E_i = Delta + m_i^2 and their square roots r_i (i = 1, 2), and for
    j = 3, 4: a_j, e_j = Dh + a_j^2 (so that Delta + m_j^2 = eps^2 e_j) and s_j = sqrt(e_j)."""

    def __init__(self, eps, x, d, Dh):
        self.m1 = 1 - 2 * x * sq(eps)
        self.m2 = 1 - 2 * (1 - x) * sq(eps)
        self.Delta = sq(eps) * Dh
        self.r1 = (self.Delta + sq(self.m1)).sqrt()
        self.r2 = (self.Delta + sq(self.m2)).sqrt()
        self.a3, self.a4 = eps + d, eps - d
        self.e3, self.e4 = Dh + sq(self.a3), Dh + sq(self.a4)
        self.s3, self.s4 = self.e3.sqrt(), self.e4.sqrt()


def H_entries(eps, x, d, Dh):
    """The off-diagonal entries of H, by (62) written in the coordinates (63)."""
    c = Common(eps, x, d, Dh)
    return {(0, 1): (c.m1 * c.m2 - c.Delta) / (c.r1 * c.r2),
            (0, 2): (c.m1 * c.a3 - eps * Dh) / (c.r1 * c.s3),
            (0, 3): (c.m1 * c.a4 - eps * Dh) / (c.r1 * c.s4),
            (1, 2): (c.m2 * c.a3 - eps * Dh) / (c.r2 * c.s3),
            (1, 3): (c.m2 * c.a4 - eps * Dh) / (c.r2 * c.s4),
            (2, 3): (c.a3 * c.a4 - Dh) / (c.s3 * c.s4)}


def eta(g, t):
    """(q - 1)/t, where 2(1 - H) = 2 t^2 g = eta^2 (3 + eta) and q = 1 + eta."""
    S = (2 * g).sqrt()
    return S * (t * S).kappa()


def xi(h, t):
    """(2 - q)/t^2, where 2(1 + H) = 2 t^2 h = xi (9 - 6 xi + xi^2) and q = 2 - xi."""
    T = 2 * h
    return T * (sq(t) * T).gamma()


def first_two_rows(eps, x, c):
    """g12 = (1 - H12)/Delta, and Y_j = (H_2j - H_1j)/(eps^3 Dh) for j = 3, 4 (Section 14.5)."""
    g12 = ((c.Delta + sq(c.m1) + sq(c.m2)) / (c.r1 * c.r2 + c.m1 * c.m2) + 1) / (c.r1 * c.r2)
    W = -2 * (1 - 2 * x) * (c.m1 + c.m2) / (c.r1 * c.r2)
    Y3 = W * (eps * c.a3 / (c.m2 * c.r1 + c.m1 * c.r2) + 1 / (c.r1 + c.r2)) / c.s3
    Y4 = W * (eps * c.a4 / (c.m2 * c.r1 + c.m1 * c.r2) + 1 / (c.r1 + c.r2)) / c.s4
    return g12, Y3, Y4


# ----------------------------------------------------------------------------- the charts

def chart_I(xx, one):
    eps, x, d = xx
    return residuals_from_H(H_entries(eps, x, d, Dh_of(eps, x, d)), one)


def chart_S(xx, one):
    """eps small: at eps = 0 the first two rows of K coincide.  Row 2 of K and of the normal
    matrix is replaced by (row_2 - row_1)/eps."""
    eps, x, d = xx
    Dh = Dh_of(eps, x, d)
    c = Common(eps, x, d, Dh)
    H = H_entries(eps, x, d, Dh)
    g12, Y3, Y4 = first_two_rows(eps, x, c)
    e12 = eta(Dh * g12, eps)                                         # (q12 - 1)/eps
    q13, q14, q23, q24, q34 = [(-H[p]).q() for p in ((0, 2), (0, 3), (1, 2), (1, 3), (2, 3))]
    phi3 = (3 - sq(q13) - q13 * q23 - sq(q23)) * 0.5                 # (H23 - H13)/(q23 - q13)
    phi4 = (3 - sq(q14) - q14 * q24 - sq(q24)) * 0.5                 # (H24 - H14)/(q24 - q14)
    K_tilde = [[one, 1 + eps * e12, q13, q14],
               [e12, -e12, sq(eps) * Dh * Y3 / phi3, sq(eps) * Dh * Y4 / phi4],
               [q13, q23, one, q34],
               [q14, q24, q34, one]]
    G12, G23, G24 = -(eps * Dh * g12), sq(eps) * Dh * Y3, sq(eps) * Dh * Y4
    Gamma = [[one, G12, H[(0, 2)], H[(0, 3)]],
             [G12, 2 * Dh * g12, G23, G24],
             [H[(0, 2)], G23, one, H[(2, 3)]],
             [H[(0, 3)], G24, H[(2, 3)], one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_F(xx, one):
    """Nearly flat: the limit is a triangle A1 A2 A3 with A4 inside, rows 1, 2, 3 of K become
    equal.  Rows 2 and 3 are replaced by (row_2 - row_1)/(eps sh) and (row_3 - row_1)/sh."""
    eps, x, sh = xx
    Dh = sq(sh)
    d = d_of(eps, x, Dh)
    c = Common(eps, x, d, Dh)
    g12, Y3, Y4 = first_two_rows(eps, x, c)
    m1, m2, Delta, r1, r2 = c.m1, c.m2, c.Delta, c.r1, c.r2
    a3, a4, e3, e4, s3, s4 = c.a3, c.a4, c.e3, c.e4, c.s3, c.s4
    G13 = ((Delta + sq(m1) + sq(eps * a3)) / (r1 * s3 + m1 * a3) + eps) / (r1 * s3)     # (1 - H13)/Dh
    G23 = ((Delta + sq(m2) + sq(eps * a3)) / (r2 * s3 + m2 * a3) + eps) / (r2 * s3)     # (1 - H23)/Dh
    P14 = ((Delta + sq(m1) + sq(eps * a4)) / (r1 * s4 - m1 * a4) - eps) / (r1 * s4)     # (1 + H14)/Dh
    P24 = ((Delta + sq(m2) + sq(eps * a4)) / (r2 * s4 - m2 * a4) - eps) / (r2 * s4)     # (1 + H24)/Dh
    P34 = ((Dh + sq(a3) + sq(a4)) / (s3 * s4 - a3 * a4) - 1) / (s3 * s4)               # (1 + H34)/Dh
    e12 = eta(g12, eps * sh)                                                          # (q12 - 1)/(eps sh)
    E13, E23 = eta(G13, sh), eta(G23, sh)                                             # (q13 - 1)/sh, ...
    x14, x24, x34 = xi(P14, sh), xi(P24, sh), xi(P34, sh)                             # (2 - q14)/Dh, ...
    q14, q24 = 2 - Dh * x14, 2 - Dh * x24
    dq23 = -2 * sq(eps) * Y3 / (3 * (E13 + E23) + sh * (sq(E13) + E13 * E23 + sq(E23)))  # (q23 - q13)/(eps sh)
    dq24 = sq(eps) * sh * Y4 / ((3 - sq(q14) - q14 * q24 - sq(q24)) * 0.5)               # (q24 - q14)/(eps sh)
    K_tilde = [[one, 1 + eps * sh * e12, 1 + sh * E13, q14],
               [e12, -e12, dq23, dq24],
               [E13, E23 - eps * e12, -E13, sh * (x14 - x34)],
               [q14, q24, 2 - Dh * x34, one]]
    Gam12, Gam13, Gam14 = -(eps * sh * g12), -(sh * G13), Dh * P14 - 1
    Gam23, Gam24, Gam34 = eps * g12 + sq(eps) * Y3, sq(eps) * sh * Y4, sh * (P34 - P14)
    Gamma = [[one, Gam12, Gam13, Gam14],
             [Gam12, 2 * g12, Gam23, Gam24],
             [Gam13, Gam23, 2 * G13, Gam34],
             [Gam14, Gam24, Gam34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the parts to skip

def domain_values(kind, lo, hi):
    """Interval enclosures of eps, x, d, Dh on a batch of boxes, and a mask of the boxes of chart F
    on which d^2 < 0 (no real point)."""
    eps, x, y = boxes_as_intervals(lo, hi)
    if kind == "F":
        D = 2 - y.sq() - eps.sq() * (1 + 2 * x.sq() + 2 * (1 - x).sq())         # d^2
        d = Interval(np.maximum(D.lo, 0.0), np.maximum(D.hi, 0.0)).sqrt()
        return eps, x, d, y.sq(), D.hi < 0
    Dh = 2 - y.sq() - eps.sq() * (1 + 2 * x.sq() + 2 * (1 - x).sq())
    return eps, x, y, Dh, np.zeros(len(lo), dtype=bool)


def outside_domain(kind, lo, hi):
    eps, x, d, Dh, no_real_point = domain_values(kind, lo, hi)
    k2_above_k3 = ((3 - 2 * x) * eps.sq() + eps * d).lo > 1
    return no_real_point | k2_above_k3 | (Dh.hi <= 0)


def skip_I(lo, hi):
    eps, x, d, Dh, _ = domain_values("I", lo, hi)
    out = outside_domain("I", lo, hi)
    out |= Dh.hi < DH_INTERIOR                       # covered by chart F
    out |= inside_cube(lo, hi, REGULAR, CUBE)
    return out, np.zeros(len(lo), dtype=bool)


def skip_S(lo, hi):
    eps, x, d, Dh, _ = domain_values("S", lo, hi)
    out = outside_domain("S", lo, hi) | (Dh.hi < DH_INTERIOR)
    return out, np.zeros(len(lo), dtype=bool)


def skip_F(lo, hi):
    return outside_domain("F", lo, hi), np.zeros(len(lo), dtype=bool)


# ----------------------------------------------------------------------------- main

if __name__ == "__main__":
    start = time.time()
    total = 0
    total += branch_and_bound("I", chart_I, *grid([EPS_INTERIOR, 0, 0], [0.7072, 0.5, 1.42], [24, 20, 56]),
                              skip_I, order=2)
    total += branch_and_bound("S", chart_S, *grid([0, 0, 0], [EPS_SMALL, 0.5, 1.42], [6, 5, 20]), skip_S)
    total += branch_and_bound("F", chart_F, *grid([0, 0, 0], [0.7072, 0.5, SH_FLAT], [20, 5, 6]), skip_F)

    norm = injectivity_bound(chart_I, REGULAR, CUBE)
    # norm is a floating point number >= the true bound; compare it exactly with 0.67
    assert Fraction(norm) < Fraction(67, 100)
    print(f"cube |x - x0| <= {CUBE}: ||I - C J|| <= {round_up(norm, 4)} < 0.67, "
          "so the regular tetrahedron is the only solution in it")
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.1(iii): equal sums of opposite edges and a regular Morley tetrahedron "
          "force a regular tetrahedron  OK")


==> anc/check_orthocentric.py <==
"""Theorem 14.1(i): an orthocentric tetrahedron whose Morley tetrahedron is regular is regular.

This is the computation described in Section 14.3.  It needs numpy and interval_taylor.py, and
runs in about 40 seconds.

What is checked.  By Lemma 14.2 the normal Gram matrix H of an orthocentric tetrahedron has,
after relabeling the vertices, one of the following forms.
  case (a), all e_i > 0:   H_ij = -y_i y_j,  with w_i = y_i^2/(1 + y_i^2) and w_1 + ... + w_4 = 1   (55)
  case (b), e_4 < 0:       H_ij = y_i y_j,  H_i4 = -y_i y_4  (i, j <= 3),  y_4^2 = 1 + 1/W            (56)
                    or     H_ij = N/(r_i r_j),  H_i4 = -1/r_i,  r_i = sqrt(1 + t_i^2),
                           N = 1 - t_1 t_2 t_3 / lambda                                                  (57)
  case (c), e_4 = 0:       the trirectangular tetrahedra, the common boundary of charts C and OC.
The Morley tetrahedron is regular exactly when rho_ij = 9 G_ij^2 - G_ii G_jj = 0 and G_ij < 0
for all i < j (53).  Here G = adj(K) H adj(K) with K_ij = q(-H_ij) on charts A, C, O, OC, and
G = adj(K~) Gamma adj(K~)^T as in (54), with some rows rescaled, on charts U and U2.

The six charts (all coordinates are in boxes, the fundamental domain is cut out by `skip`):
  A   (u2, u3, u4), u_i = sqrt(w_i)            case (a), w_1 >= ... >= w_4, w_2 + w_3 + w_4 >= 0.01
  C   (s, nu3, nu4), w_1 = 1 - s, w_j = s nu_j^2   case (a), s <= 0.0101 (near the trirectangular ones)
  O   (y1, y2, y3)                              case (b), y1 >= y2 >= y3, W >= 0.01, H_12 <= 2017/2048
  OC  (r, nu2, nu3), y_i^2/(1 - y_i^2) = r^2 nu_i^2   case (b), W = r^2 <= 0.0102
  U   (t3, b, r), t2 = b t3, t1 = r t2          case (b), t3 <= 1, t2 <= 0.18
  U2  (t2, r, v), t1 = r t2, v = 1/sqrt(1 + t3^2)     case (b), t3 >= 1, t2 <= 0.18
The charts cover case (b): if H_12 > 2017/2048, then 1/sqrt(1 + t1^2 + t2^2) >= H_12 > 2017/2048,
because N <= 1 and r_1 r_2 >= sqrt(1 + t1^2 + t2^2); hence t2^2 < (2048/2017)^2 - 1 < 0.031 < 0.18^2.
Every box is shown to contain no solution of (53), except the cube |u_k - 1/2| <= 0.001 around
the regular tetrahedron in chart A; there (rho_12, rho_13, rho_14) is injective, so the regular
tetrahedron is the only solution in the cube.
"""
import time
from fractions import Fraction
import numpy as np
from interval_taylor import (round_up, branch_and_bound, grid, boxes_as_intervals, inside_cube, no_skip,
                             residuals_from_H, residuals_rowscaled, injectivity_bound, PAIRS)

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

S0 = 0.01                     # chart A stops at w_2 + w_3 + w_4 = S0; chart C goes up to 1.01 S0
R0 = 0.1                      # chart O stops at W = R0^2; chart OC goes up to (1.01 R0)^2
H12_CUT = 2017 / 2048          # chart O stops at H_12 = 2017/2048 (theta_12 = 170.02 degrees); exact in binary
T_BOUND = 0.18                # charts U and U2 cover t2 <= T_BOUND
CUBE = 0.001                  # half side of the cube around the regular point
REGULAR = np.array([0.5, 0.5, 0.5])     # the regular tetrahedron in chart A: all w_i = 1/4


# ----------------------------------------------------------------------------- case (a)

def chart_A(x, one):
    """Case (a) with coordinates u_j = sqrt(w_j), j = 2, 3, 4, and u_1^2 = 1 - S."""
    u2, u3, u4 = x
    S = u2 * u2 + u3 * u3 + u4 * u4
    y = [((1 - S) / S).sqrt()]                       # y_1^2 = w_1/(1 - w_1) = (1 - S)/S
    for u in (u2, u3, u4):
        y.append(u / (1 - u * u).sqrt())             # y_j^2 = w_j/(1 - w_j)
    H = {(i, j): -(y[i] * y[j]) for (i, j) in PAIRS}
    return residuals_from_H(H, one)


def chart_C(x, one):
    """Case (a) near the trirectangular tetrahedra: w_1 = 1 - s and w_j = s nu_j^2, where
    nu = (nu_2, nu_3, nu_4) is a unit vector.  Here H_1j = -nu_j c_1/a_j and
    H_jk = -s nu_j nu_k/(a_j a_k), with a_j = sqrt(1 - s nu_j^2) and c_1 = sqrt(1 - s)."""
    s, nu3, nu4 = x
    nu = [(1 - nu3 * nu3 - nu4 * nu4).sqrt(), nu3, nu4]
    a = [(1 - s * n * n).sqrt() for n in nu]
    c1 = (1 - s).sqrt()
    H = {}
    for k in range(3):
        H[(0, k + 1)] = -(nu[k] * c1 / a[k])
        for l in range(k + 1, 3):
            H[(k + 1, l + 1)] = -(s * nu[k] * nu[l] / (a[k] * a[l]))
    return residuals_from_H(H, one)


# ----------------------------------------------------------------------------- case (b)

def H_case_b(y, y4_times_y):
    """H_ij = y_i y_j for i < j <= 3 and H_i4 = -y_i y_4 (indices from 0 here)."""
    H = {}
    for i in range(3):
        for j in range(i + 1, 3):
            H[(i, j)] = y[i] * y[j]
        H[(i, 3)] = -y4_times_y[i]
    return H


def chart_O(x, one):
    """Case (b) with coordinates (y1, y2, y3).  With z_i = 1 - y_i^2 one has
    1/W = z1 z2 z3 / ((1 - z1) z2 z3 + z1 (1 - z2) z3 + z1 z2 (1 - z3))."""
    z = [1 - y * y for y in x]
    denominator = (1 - z[0]) * z[1] * z[2] + z[0] * (1 - z[1]) * z[2] + z[0] * z[1] * (1 - z[2])
    y4 = (1 + z[0] * z[1] * z[2] / denominator).sqrt()
    return residuals_from_H(H_case_b(x, [y * y4 for y in x]), one)


def chart_OC(x, one):
    """Case (b) near the trirectangular tetrahedra: y_i^2/(1 - y_i^2) = r^2 nu_i^2 with a unit
    vector nu, so W = r^2.  Then y_i = r nu_i / a_i and y_i y_4 = nu_i c / a_i, where
    a_i = sqrt(1 + r^2 nu_i^2) and c = sqrt(1 + r^2)."""
    r, nu2, nu3 = x
    nu = [(1 - nu2 * nu2 - nu3 * nu3).sqrt(), nu2, nu3]
    a = [(1 + r * r * n * n).sqrt() for n in nu]
    c = (1 + r * r).sqrt()
    y = [r * nu[i] / a[i] for i in range(3)]
    y4_times_y = [nu[i] * c / a[i] for i in range(3)]
    return residuals_from_H(H_case_b(y, y4_times_y), one)


def chart_U(x, one):
    """Case (b), nearly flat, t3 <= 1.  Coordinates (t3, b, r) with t2 = b t3 and t1 = r b t3.

    We use (54) with the second row of K and of the normal matrix replaced by
    (row_2 - row_1)/(b t3) and the third by (row_3 - row_1)/t3.  The quantities below are
        lam_hat = lambda/t3, the root >= 1 of lam^3 - (1 + b^2 + r^2 b^2) lam - 2 r b^2 = 0,
                  written as sqrt(A) mu(2 r b^2 / A^(3/2)), A = 1 + b^2 (1 + r^2),
        X12 = 2(1 - H12)/(b t3)^2,  X13 = 2(1 - H13)/t3^2,  X23 = 2(1 - H23)/t3^2,
        D = 2(H13 - H23)/(b t3^2),
        e12 = (q12 - 1)/(b t3),  e13 = (q13 - 1)/t3,  e23 = (q23 - 1)/t3      (from the eta identity),
        x_i = 2 - q_i4                                                     (from the xi identity),
        de = (q23 - q13)/(b t3),  d12 = (q24 - q14)/(b t3),  d13 = (q34 - q14)/t3."""
    t3, b, r = x
    b2 = b * b
    t3sq = t3 * t3
    A = 1 + b2 * (1 + r * r)
    lam_hat = A.sqrt() * (2 * r * b2 / (A * A.sqrt())).mu()
    N = 1 - t3sq * r * b2 / lam_hat
    t1, t2 = r * b * t3, b * t3
    p1, p2, p3 = (1 + t1 * t1).sqrt(), (1 + t2 * t2).sqrt(), (1 + t3sq).sqrt()       # r_1, r_2, r_3

    X12 = 2 * ((r * r + 1 + r * r * b2 * t3sq) / (p1 * p2 + 1) + r / lam_hat) / (p1 * p2)
    X13 = 2 * ((r * r * b2 + 1 + r * r * b2 * t3sq) / (p1 * p3 + 1) + r * b2 / lam_hat) / (p1 * p3)
    X23 = 2 * ((b2 + 1 + b2 * t3sq) / (p2 * p3 + 1) + r * b2 / lam_hat) / (p2 * p3)
    D = 2 * (N / p3) * b * (1 - r * r) / (p1 * p2 * (p1 + p2))

    # 2(1 + H_i4) = 2 - 2/r_i = T_i, and x_i = 2 - q_i4 = T_i gamma(T_i)
    T1 = 2 * t1 * t1 / (p1 * (p1 + 1))
    T2 = 2 * t2 * t2 / (p2 * (p2 + 1))
    T3 = 2 * t3sq / (p3 * (p3 + 1))
    x1, x2, x3 = T1 * T1.gamma(), T2 * T2.gamma(), T3 * T3.gamma()

    # 2(1 - H) = sigma^2 with sigma = t * sqrt(X); then q - 1 = sigma kappa(sigma)
    s12, s13, s23 = X12.sqrt(), X13.sqrt(), X23.sqrt()
    e12 = s12 * (b * t3 * s12).kappa()
    e13 = s13 * (t3 * s13).kappa()
    e23 = s23 * (t3 * s23).kappa()

    # differences of q values, divided by differences of H values via divided differences of phi
    de = D / (3 * (e23 + e13) + t3 * (e23 * e23 + e23 * e13 + e13 * e13))
    d12 = (2 * b * t3 * (r * r - 1) / (p1 * p2 * (p1 + p2))) / (9 - 6 * (x1 + x2) + x1 * x1 + x1 * x2 + x2 * x2)
    d13 = (2 * t3 * (r * r * b2 - 1) / (p1 * p3 * (p1 + p3))) / (9 - 6 * (x1 + x3) + x1 * x1 + x1 * x3 + x3 * x3)

    K_tilde = [[one, 1 + b * t3 * e12, 1 + t3 * e13, 2 - x1],
               [e12, -e12, de, d12],
               [e13, e23 - b * e12, -e13, d13],
               [2 - x1, 2 - x2, 2 - x3, one]]

    g12 = -(b * t3 * X12) * 0.5
    g13 = -(t3 * X13) * 0.5
    g14 = -(p1.inv())
    g23 = b * X12 * 0.5 - D * 0.5
    g24 = b * t3 * (1 - r * r) / (p1 * p2 * (p1 + p2))
    g34 = t3 * (1 - r * r * b2) / (p1 * p3 * (p1 + p3))
    Gamma = [[one, g12, g13, g14],
             [g12, X12, g23, g24],
             [g13, g23, X13, g34],
             [g14, g24, g34, one]]
    return residuals_rowscaled(K_tilde, Gamma)


def chart_U2(x, one):
    """Case (b), nearly flat, t3 >= 1.  Coordinates (t2, r, v) with t1 = r t2 and
    v = 1/sqrt(1 + t3^2) = 1/r_3.  Only the second row is rescaled: (row_2 - row_1)/t2."""
    bp, r, v = x                                      # bp = t2
    t1, t2 = r * bp, bp
    inv_t3sq = v * v / (1 - v * v)                    # 1/t3^2
    A = 1 + (t1 * t1 + t2 * t2) * inv_t3sq
    lam_hat = A.sqrt() * (2 * t1 * t2 * inv_t3sq / (A * A.sqrt())).mu()     # lambda/t3
    N = 1 - t1 * t2 / lam_hat
    p1, p2 = (1 + t1 * t1).sqrt(), (1 + t2 * t2).sqrt()
    X12 = 2 * ((r * r + 1 + r * r * bp * bp) / (p1 * p2 + 1) + r / lam_hat) / (p1 * p2)   # 2(1 - H12)/t2^2
    H13, H23 = N * v / p1, N * v / p2
    H14, H24 = -(p1.inv()), -(p2.inv())
    s12 = X12.sqrt()
    e12 = s12 * (bp * s12).kappa()                                         # (q12 - 1)/t2
    q13, q23, q34, q14, q24 = (-H13).q(), (-H23).q(), v.q(), (-H14).q(), (-H24).q()
    dH = N * v * bp * (1 - r * r) / (p1 * p2 * (p1 + p2))                  # (H13 - H23)/t2
    dI = bp * (r * r - 1) / (p1 * p2 * (p1 + p2))                          # (1/r_2 - 1/r_1)/t2
    K_tilde = [[one, 1 + bp * e12, q13, q14],
               [e12, -e12,
                2 * dH / (q23 * q23 + q23 * q13 + q13 * q13 - 3),
                2 * dI / (q24 * q24 + q24 * q14 + q14 * q14 - 3)],
               [q13, q23, one, q34],
               [q14, q24, q34, one]]
    g12 = -(bp * X12) * 0.5
    Gamma = [[one, g12, H13, H14],
             [g12, X12, -dH, -dI],
             [H13, -dH, one, -v],
             [H14, -dI, -v, one]]
    return residuals_rowscaled(K_tilde, Gamma)


# ----------------------------------------------------------------------------- the parts to skip
#
# All tests on whole boxes are done in interval arithmetic.  The second array returned by a
# skip function only decides which boxes are bisected without being examined; it plays no
# role in the correctness and is computed in plain floating point.

def skip_A(lo, hi):
    u2, u3, u4 = boxes_as_intervals(lo, hi)
    S = u2.sq() + u3.sq() + u4.sq()
    outside = (u2.hi < u3.lo) | (u3.hi < u4.lo)                  # u2 >= u3 >= u4
    outside |= (2 * u2.sq() + u3.sq() + u4.sq()).lo > 1          # u1 >= u2, i.e. 1 - S >= u2^2
    in_chart_C = S.hi < S0
    cube = inside_cube(lo, hi, REGULAR, CUBE)
    split = (lo ** 2).sum(axis=1) < S0 / 4                       # chart A is singular at S = 0
    return outside | in_chart_C | cube, split


def skip_C(lo, hi):
    s, nu3, nu4 = boxes_as_intervals(lo, hi)
    outside = (nu3.hi < nu4.lo) | ((2 * nu3.sq() + nu4.sq()).lo > 1)       # nu2 >= nu3 >= nu4
    return outside, np.zeros(len(lo), dtype=bool)


def W_of(y1, y2, y3):
    return y1.sq() / (1 - y1.sq()) + y2.sq() / (1 - y2.sq()) + y3.sq() / (1 - y3.sq())


def skip_O(lo, hi):
    y1, y2, y3 = boxes_as_intervals(lo, hi)
    outside = (y1.hi < y2.lo) | (y2.hi < y3.lo)                  # y1 >= y2 >= y3
    in_charts_U = (y1 * y2).lo > H12_CUT                         # H_12 > 2017/2048: charts U, U2
    in_chart_OC = W_of(y1, y2, y3).hi < R0 ** 2                  # NaN (y = 1 in the box) compares False
    with np.errstate(divide="ignore", invalid="ignore"):
        W_low = np.sum(lo ** 2 / (1 - lo ** 2), axis=1)
    split = (W_low < R0 ** 2 / 4) | (hi[:, 0] * hi[:, 1] >= (1 + H12_CUT) / 2)
    return outside | in_charts_U | in_chart_OC, split


def skip_OC(lo, hi):
    r, nu2, nu3 = boxes_as_intervals(lo, hi)
    outside = (nu2.hi < nu3.lo) | ((2 * nu2.sq() + nu3.sq()).lo > 1)       # nu1 >= nu2 >= nu3
    return outside, np.zeros(len(lo), dtype=bool)


def skip_U(lo, hi):
    t3, b, r = boxes_as_intervals(lo, hi)
    in_chart_O = (t3 * b).lo > T_BOUND           # t2 > 0.18 forces H_12 <= 2017/2048, see below
    return in_chart_O, np.zeros(len(lo), dtype=bool)


# ----------------------------------------------------------------------------- main

if __name__ == "__main__":
    start = time.time()
    total = 0
    # The initial boxes contain the fundamental domain: in case (a) u_2^2 = w_2 <= 1/2, and in
    # chart C also nu_3^2 <= 1/2; in case (b) all y_i, t_i/t_3, t_1/t_2 are in [0, 1].
    total += branch_and_bound("A", chart_A, *grid([0, 0, 0], [0.7072, 0.7072, 0.7072], [36, 36, 36]),
                              skip_A)
    total += branch_and_bound("C", chart_C, *grid([0, 0, 0], [1.01 * S0, 0.7072, 0.7072], [4, 30, 30]),
                              skip_C, scale=(S0, 1, 1))
    total += branch_and_bound("O", chart_O, *grid([0, 0, 0], [1, 1, 1], [20, 20, 20]), skip_O)
    total += branch_and_bound("OC", chart_OC, *grid([0, 0, 0], [1.01 * R0, 0.7072, 0.7072], [4, 30, 30]),
                              skip_OC, scale=(R0, 1, 1))
    total += branch_and_bound("U", chart_U, *grid([0, 0, 0], [1, 1, 1], [10, 10, 10]), skip_U)
    total += branch_and_bound("U2", chart_U2, *grid([0, 0, 0], [T_BOUND, 1, 0.7072], [4, 10, 10]),
                              no_skip, scale=(T_BOUND, 1, 1))

    norm = injectivity_bound(chart_A, REGULAR, CUBE)
    # norm is a floating point number >= the true bound; compare it exactly with 0.62
    assert Fraction(norm) < Fraction(31, 50)
    print(f"cube |u - 1/2| <= {CUBE}: ||I - C J|| <= {round_up(norm, 4)} < 0.62, "
          "so the regular tetrahedron is the only solution in it")
    print(f"{total} boxes in all, {time.time() - start:.0f} s")
    print("Theorem 14.1(i): an orthocentric tetrahedron with a regular Morley tetrahedron is regular  OK")


==> anc/check_section6.py <==
"""Section 6 of the paper.

6.1  For each center x0 in the table (regular, T1, T2) and the box |x - x0| <= r = 1e-5:
       the bounds (17):  ||I - C J(box)|| < 7/100,  ||C F(x0)|| < 1e-11,  with C = J(x0)^(-1);
       the conditions (19) on the whole box:  1 < q_ij < 2,  d_i > 0,  det K < 0,  K^(-1)(1/d_i) > 0.
     By (18) the zero lies within 1.1e-11 of x0.
6.2  On that small box, with (20):  1.57 < lambda_* < 1.59,  2.35 < mu_* < 2.36  (T1),
     0.82 < lambda_dagger < 0.84  (T2),  and  -0.001840 < df/db < -0.001839  at T1.
"""
from fractions import Fraction as Q
from itertools import permutations
from morley_tools import I, phi, dphi, isqrt

if not __debug__:
    raise SystemExit("This script checks everything with assert statements; run it without python -O.")

PAIRS = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]          # q12 q13 q14 q23 q24 q34
COMP = [(i, j) for i in range(4) for j in range(i, 4)]             # F11 F12 F13 F14 F22 ... F44

def K_of(x):
    K = [[1] * 4 for _ in range(4)]
    for v, (i, j) in zip(x, PAIRS):
        K[i][j] = K[j][i] = v
    return K

def F_and_J(x):
    """The ten equations F_ij = 4 sum_k d_k^2 q_ik q_jk - u_i u_j - phi(q_ij), u = K d, and their Jacobian."""
    K, d = K_of(x), x[6:]
    u = [sum(K[i][k] * d[k] for k in range(4)) for i in range(4)]
    F, J = [], []
    for i, j in COMP:
        F.append(4 * sum(d[k] ** 2 * K[i][k] * K[j][k] for k in range(4)) - u[i] * u[j] - phi(K[i][j]))
        row = []
        for a, b in PAIRS:                                           # derivative in q_ab
            E = lambda s, t: int({s, t} == {a, b})
            Ed = lambda s: sum(E(s, k) * d[k] for k in range(4))
            row.append(4 * sum(d[k] ** 2 * (E(i, k) * K[j][k] + K[i][k] * E(j, k)) for k in range(4))
                       - Ed(i) * u[j] - u[i] * Ed(j) - (dphi(K[i][j]) if {i, j} == {a, b} else 0))
        for a in range(4):                                           # derivative in d_a
            row.append(8 * d[a] * K[i][a] * K[j][a] - K[i][a] * u[j] - u[i] * K[j][a])
        J.append(row)
    return F, J

def inverse(A):
    n = len(A)
    M = [[Q(x) for x in row] + [Q(int(i == j)) for j in range(n)] for i, row in enumerate(A)]
    for c in range(n):
        p = next(r for r in range(c, n) if M[r][c] != 0)
        M[c], M[p] = M[p], M[c]
        M[c] = [x / M[c][c] for x in M[c]]
        for r in range(n):
            if r != c:
                M[r] = [x - M[r][c] * y for x, y in zip(M[r], M[c])]
    return [row[n:] for row in M]

def det4(M):
    total = 0
    for p in permutations(range(4)):
        sign = (-1) ** sum(p[i] > p[j] for i in range(4) for j in range(i + 1, 4))
        term = sign
        for i in range(4):
            term = term * M[i][p[i]]
        total = total + term
    return total

CENTERS = {"regular": ("1.833986596704", "1.833986596704", "1.833986596704", "0.692277635482", "0.692277635482"),
           "T1":      ("1.844867969052", "1.648726879892", "1.892477377433", "0.675344993308", "0.697538294418"),
           "T2":      ("1.898979485567", "1.679329660736", "1.679329660736", "0.678171222916", "0.678171222916")}
r = Q(1, 10 ** 5)
boxes = {}
print("Section 6.1: bounds (17) and conditions (19)")
for name, (u0, v0, w0, a0, b0) in CENTERS.items():
    x0 = [Q(s) for s in (u0, u0, v0, w0, u0, u0, a0, b0, b0, a0)]
    F0, J0 = F_and_J(x0)
    C = inverse(J0)
    box = [I(v - r, v + r) for v in x0]
    _, JB = F_and_J(box)
    contraction = max(sum((I(int(i == j)) - sum(C[i][k] * JB[k][j] for k in range(10))).mag() for j in range(10))
                      for i in range(10))
    residual = max(abs(sum(C[i][k] * F0[k] for k in range(10))) for i in range(10))
    assert contraction < Q(7, 100) and residual < Q(1, 10 ** 11) and residual + contraction * r < r
    K = K_of(box)
    dK = det4(K)
    kernel = [det4([[K[i][j] if j != c else 1 / box[6 + i] for j in range(4)] for i in range(4)]) / dK for c in range(4)]
    assert all(1 < v.lo and v.hi < 2 for v in box[:6]) and all(v.lo > 0 for v in box[6:])
    assert dK.hi < 0 and all(v.lo > 0 for v in kernel)
    rho = Q(11, 10 ** 12)                        # ||x* - x0|| <= residual / (1 - contraction) < rho
    assert residual / (1 - contraction) < rho
    boxes[name] = [I(v - rho, v + rho) for v in x0]
    print(f"  {name:8s} ||I-CJ|| < {float(contraction):.5f} < 0.07,  ||CF(x0)|| = {float(residual):.1e} < 1e-11,"
          f"  det K < 0, K^-1(1/d) > 0  OK")

print("Section 6.2: localization (18), edge bounds, derivative")
a = Q(1, 2)
def reconstruct(p, s):
    hp, hs = phi(p), phi(s)
    c2 = a * a * (1 - hp) / (1 + hp)
    b2 = c2 * (1 + hs) / (1 - hs)
    return c2, b2
T1 = boxes["T1"]
p, s, q = T1[3], T1[2], T1[0]                  # p = q23, s = q14, q = cross entry
c2, b2 = reconstruct(p, s)
lam, mu = isqrt(a * a + b2 + c2), 2 * isqrt(b2)
assert Q(157, 100) < lam.lo and lam.hi < Q(159, 100) and Q(235, 100) < mu.lo and mu.hi < Q(236, 100)
print(f"  T1: lambda_* in {lam}, mu_* in {mu}  OK")
T2 = boxes["T2"]
c2t, b2t = reconstruct(T2[3], T2[2])
lamt = isqrt(a * a + b2t + c2t)
assert Q(82, 100) < lamt.lo and lamt.hi < Q(84, 100)
print(f"  T2: lambda_dagger in {lamt}  OK")
# derivative of f = |A'B'|^2 - |C'D'|^2 in b, with a, c fixed (Section 6.2)
b, c = isqrt(b2), isqrt(c2)
U, W = isqrt(a * a + c2), isqrt(b2 + c2)
DA = (1 + p) * b * U + 2 * q * a * W
DC = 2 * q * b * U + (1 + s) * a * W
tA, tC = 2 * a * b * c / DA, 2 * a * b * c / DC
s_b = 4 * b * c2 / ((b2 + c2) ** 2 * dphi(s))
q_b = -a * c2 / (U * W ** 3 * dphi(q))
W_b = b / W
DA_b = (1 + p) * U + 2 * a * (q_b * W + q * W_b)
DC_b = 2 * U * (q_b * b + q) + a * (s_b * W + (1 + s) * W_b)
tA_b = 2 * a * c / DA - 2 * a * b * c * DA_b / DA ** 2
tC_b = 2 * a * c / DC - 2 * a * b * c * DC_b / DC ** 2
f_b = (2 * (p - 1) ** 2 * U * U * tA * tA_b
       - (2 * (s - 1) * s_b * W * W * tC * tC + (s - 1) ** 2 * 2 * W * W_b * tC * tC + (s - 1) ** 2 * W * W * 2 * tC * tC_b)) / c2
assert Q(-1840, 10 ** 6) < f_b.lo and f_b.hi < Q(-1839, 10 ** 6)
print(f"  T1: df/db in {f_b}, inside (-0.001840, -0.001839)  OK")


==> anc/explore_isomorley.py <==
"""Numerical experiments for Remark 15.3 and Sections 15.1 and 16: tetrahedra whose Morley tetrahedron
is isosceles, or has four equal edges in a skew quadrilateral.

These are explorations, not proofs; no result of the paper depends on them.  The script needs numpy
and scipy.  All random choices use fixed seeds; with other versions of numpy or scipy the counts can
differ slightly.  Run it as
    python3 explore_isomorley.py            (all experiments, about 25 minutes)
    python3 explore_isomorley.py 1 5        (only experiments 1 and 5)

Conventions.  A tetrahedron is given by its vertices A1 A2 A3 A4 (= A, B, C, D); the face F_i is
opposite A_i, n_i is its inward unit normal, H = (n_i . n_j), q_ij = 2 cos(theta_ij / 3) and
K = (q_ij).  The Morley vertex M_i is attached to F_i: it is the point with q_ij l_i(M_i) = l_j(M_i)
for j != i, where l_j is the signed distance to F_j.  The Morley tetrahedron is isosceles exactly
when its normalized normal Gram matrix C has zero row sums (Section 15); we solve the first three
row sums.

Counting.  A point counts as a solution when the residual is below 1e-10 (1e-9 for the minimizer
of experiment 4, 1e-11 in experiments 5 and 7, 1e-12 in experiments 9 and 10).  The kind of a
solution is decided by the relative differences of edge lengths, with tolerance 1e-7 (1e-5 in
experiment 4): isosceles if all three pairs of opposite edges are equal, half-turn if two pairs
are, reflection if A_i A_k = A_j A_k and A_i A_l = A_j A_l for some labeling.  The solution sets
are surfaces or curves, and every search run adds random linear equations or random parameter
values, so different runs give different points; the counts are counts of runs, not of distinct
surfaces.  In experiments 9 and 10 nearly flat shapes, with 6V < 1e-4 (longest edge)^3, are
discarded: near a flat convex quadrilateral the Morley tetrahedron is nearly isosceles, and the
equations have approximate solutions there that are not close to any solution.

Experiments
  1  Random search as in Remark 15.3: kinds of solutions, sign of P, size of the Morley edges.
  2  Near-degenerate solutions: a wider random search; sign of P.
  3  Continuation from solutions without symmetry towards the half-turn surfaces (Remark 15.3).
  4  Minimizing a normalized P over the solution set (Section 15.1).
  5  Solutions with AB = CD: deflated search, and the control with CD = AB + gap.
  6  The sign rule of Conjecture 15.5 on the solutions of a = b = 0.
  7  Tetrahedra with AC = BC and AD = BD: the prediction AB < CD.
  8  The isosceles tetrahedra: the numbers g, the tetrahedron X*, the constant h, the sign of k.
  9  A'B' = B'C' = C'D' = D'A' and AC = BD (Conjecture 16.2): symmetries of the solutions.
 10  Four equal Morley edges without AC = BD: continuation towards AC = BD; a deflated search
     for AC = BD with a control.
"""
import itertools
import sys
import time
import numpy as np
from scipy.optimize import brentq, least_squares, minimize

PAIRS = [((0, 1), (2, 3)), ((0, 2), (1, 3)), ((0, 3), (1, 2))]     # AB/CD, AC/BD, AD/BC


# ----------------------------------------------------------------------------- geometry

def vertices(p):
    """A1 = 0, A2 = (1, 0, 0), A3 = (c1, c2, 0), A4 = (d1, d2, d3) for p = (c1, c2, d1, d2, d3)."""
    c1, c2, d1, d2, d3 = p
    return np.array([[0, 0, 0], [1, 0, 0], [c1, c2, 0], [d1, d2, d3]], float)


def from_edges(L):
    """Vertices of a tetrahedron with the edge lengths L[(i, j)] (A1 = 0, A2 on the x axis)."""
    a = L[(0, 1)]
    cx = (L[(0, 2)] ** 2 - L[(1, 2)] ** 2 + a * a) / (2 * a)
    C = np.array([cx, np.sqrt(L[(0, 2)] ** 2 - cx * cx), 0])
    dx = (L[(0, 3)] ** 2 - L[(1, 3)] ** 2 + a * a) / (2 * a)
    dy = (L[(0, 3)] ** 2 - L[(2, 3)] ** 2 + C @ C - 2 * dx * C[0]) / (2 * C[1])
    return np.array([np.zeros(3), [a, 0, 0], C, [dx, dy, np.sqrt(L[(0, 3)] ** 2 - dx * dx - dy * dy)]])


def edges(X):
    return {(i, j): float(np.linalg.norm(X[i] - X[j])) for i in range(4) for j in range(i + 1, 4)}


def normals(X):
    N = []
    for i in range(4):
        j, k, l = [m for m in range(4) if m != i]
        n = np.cross(X[k] - X[j], X[l] - X[j])
        n /= np.linalg.norm(n)
        N.append(n if n @ (X[i] - X[j]) > 0 else -n)
    return np.array(N)


def q_matrix(H):
    K = 2 * np.cos(np.arccos(np.clip(-H, -1, 1)) / 3)
    np.fill_diagonal(K, 1)
    return K


def morley_gram(X):
    """The normalized normal Gram matrix C of the Morley tetrahedron."""
    N = normals(X)
    H = N @ N.T
    Ki = np.linalg.inv(q_matrix(H))
    B = Ki @ H @ Ki
    d = np.sqrt(np.diag(B))
    return B / np.outer(d, d)


def morley_vertices(X):
    N = normals(X)
    K = q_matrix(N @ N.T)
    P = [X[[m for m in range(4) if m != k][0]] for k in range(4)]       # a point of F_k
    M = []
    for i in range(4):
        rows = [K[i, j] * N[i] - N[j] for j in range(4) if j != i]
        rhs = [K[i, j] * (N[i] @ P[i]) - N[j] @ P[j] for j in range(4) if j != i]
        M.append(np.linalg.solve(np.array(rows), np.array(rhs)))
    return np.array(M)


def isosceles_residual(p):
    return morley_gram(vertices(p)).sum(axis=1)[:3]


def P_value(X):
    """P = (AB^2 - CD^2)(AC^2 - BD^2)(AD^2 - BC^2), divided by the sixth power of the longest edge."""
    L = edges(X)
    m = max(L.values())
    return np.prod([(L[a] ** 2 - L[b] ** 2) / m ** 2 for a, b in PAIRS])


def pair_defects(X):
    """|AB - CD|, |AC - BD|, |AD - BC| divided by the longest edge."""
    L = edges(X)
    m = max(L.values())
    return np.array([abs(L[a] - L[b]) / m for a, b in PAIRS])


def kind(X, tol=1e-7):
    d = np.sort(pair_defects(X))
    if d[2] < tol:
        return "isosceles"
    if d[1] < tol:
        return "half-turn"
    L = edges(X)
    m = max(L.values())
    for i, j in itertools.combinations(range(4), 2):         # a reflection exchanging A_i, A_j
        k, l = [x for x in range(4) if x not in (i, j)]
        e = lambda a, b: L[tuple(sorted((a, b)))]
        if abs(e(i, k) - e(j, k)) < tol * m and abs(e(i, l) - e(j, l)) < tol * m:
            return "reflection"
    return "no symmetry"


def edge_ratio(X):
    L = np.array(list(edges(X).values()))
    return L.min() / L.max()


def random_start(rng, lo=(-0.5, 0.3, -0.5, -0.5, 0.3), hi=(1.5, 1.5, 1.5, 1.5, 1.5)):
    return np.array([rng.uniform(a, b) for a, b in zip(lo, hi)])


def solve_with_slices(rng, p0, extra=None):
    """Solve the isosceles condition with two random linear equations through p0."""
    a1, a2 = rng.normal(size=5), rng.normal(size=5)
    b1, b2 = a1 @ p0, a2 @ p0

    def res(p):
        if p[1] <= 1e-4 or p[4] <= 1e-4:
            return np.full(5, 10.0)
        r = np.r_[isosceles_residual(p), 0.1 * (a1 @ p - b1), 0.1 * (a2 @ p - b2)]
        return r if extra is None else r * extra(p)
    try:
        sol = least_squares(res, p0, xtol=1e-14, ftol=1e-14, gtol=1e-14, max_nfev=300)
    except (np.linalg.LinAlgError, ValueError):
        return None
    if not np.all(np.isfinite(sol.x)) or np.abs(isosceles_residual(sol.x)).max() > 1e-10:
        return None
    return sol.x


# ----------------------------------------------------------------------------- experiments

def experiment_1(trials=3000, seed=7):
    """Random search as in Remark 15.3 (shapes with shortest edge at least 2% of the longest)."""
    rng = np.random.default_rng(seed)
    counts, asym, spreads, P_signs = {}, [], [], []
    for _ in range(trials):
        p = solve_with_slices(rng, random_start(rng))
        if p is None:
            continue
        X = vertices(p)
        if edge_ratio(X) < 0.02:
            continue
        k = kind(X)
        counts[k] = counts.get(k, 0) + 1
        if k != "isosceles":
            LM = np.array(list(edges(morley_vertices(X)).values()))
            spreads.append((LM.max() - LM.min()) / LM.max())
        if k == "no symmetry":
            asym.append(p)
            P_signs.append(np.sign(P_value(X)))
    print(f"  {trials} starting points (seed {seed}): {counts}")
    print(f"  solutions without symmetry: {len(asym)}, with P > 0: {int(np.sum(np.array(P_signs) > 0))}")
    q = np.quantile(spreads, [0.5, 0.9, 1.0])
    print(f"  relative spread (longest - shortest) / longest of the Morley edges, nonisosceles solutions: "
          f"median {q[0]:.3f}, 90% quantile {q[1]:.3f}, largest {q[2]:.3f}")
    return asym


def experiment_2(trials=3000, seed=21):
    """A wider search that includes nearly degenerate shapes (shortest edge at least 0.5% of the longest)."""
    rng = np.random.default_rng(seed)
    n_asym, n_pos, smallest = 0, 0, 1.0
    for _ in range(trials):
        scale = rng.choice([1.0, 3.0])
        p0 = random_start(rng, (-1, 0.02, -1, -1, 0.02), (2, 1.5, 2, 2, 1.5)) * scale
        p = solve_with_slices(rng, p0)
        if p is None:
            continue
        X = vertices(p)
        if edge_ratio(X) < 0.005 or kind(X) != "no symmetry":
            continue
        n_asym += 1
        n_pos += P_value(X) > 0
        smallest = min(smallest, edge_ratio(X))
    print(f"  {trials} starting points (seed {seed}): {n_asym} solutions without symmetry, {n_pos} with P > 0; "
          f"smallest ratio shortest/longest edge {smallest:.4f}")


DOUBLE = {"(12)(34)": (1, 0, 3, 2), "(13)(24)": (2, 3, 0, 1), "(14)(23)": (3, 2, 1, 0)}


def asymmetry(p, perm):
    L = edges(vertices(p))
    m = max(L.values())
    return np.array([(L[(i, j)] - L[tuple(sorted((perm[i], perm[j])))]) / m for (i, j) in L])


def jacobian(p, h=1e-7):
    J = np.zeros((3, 5))
    for k in range(5):
        e = np.zeros(5)
        e[k] = h
        J[:, k] = (isosceles_residual(p + e) - isosceles_residual(p - e)) / (2 * h)
    return J


def project(p):
    for _ in range(20):
        F = isosceles_residual(p)
        if np.abs(F).max() < 1e-13:
            break
        p = p - np.linalg.lstsq(jacobian(p), F, rcond=None)[0]
    return p


def follow(p, perm, steps=3000, ds=2e-3):
    """Move along the solution surface so that the distance to the shapes with the half-turn perm decreases."""
    start = np.linalg.norm(asymmetry(p, perm))
    for _ in range(steps):
        a = asymmetry(p, perm)
        value = np.linalg.norm(a)
        if value < 1e-7:
            break
        g = np.zeros(5)
        for i in range(5):
            e = np.zeros(5)
            e[i] = 1e-7
            g[i] = (np.sum(asymmetry(p + e, perm) ** 2) - np.sum(asymmetry(p - e, perm) ** 2)) / 2e-7
        tangent = np.linalg.svd(jacobian(p))[2][3:]
        t = -(tangent.T @ (tangent @ g))
        if np.linalg.norm(t) < 1e-14:
            break
        p = project(p + min(ds, 0.5 * value) * t / np.linalg.norm(t))
    return p, start, np.linalg.norm(asymmetry(p, perm))


def experiment_3(asym, count=50):
    """Continuation from solutions without symmetry, and from the family of Theorem 15.2."""
    reached, largest_rank_defect = 0, 0.0
    for p in asym[:count]:
        name = min(DOUBLE, key=lambda n: np.linalg.norm(asymmetry(p, DOUBLE[n])))
        q, a0, a1 = follow(p, DOUBLE[name])
        s = np.linalg.svd(jacobian(q))[1]
        if a1 < 1e-6:
            reached += 1
            largest_rank_defect = max(largest_rank_defect, s[2] / s[1])
    print(f"  {min(count, len(asym))} solutions without symmetry: {reached} reached a shape with a half-turn symmetry; "
          f"there the ratio of the third to the second singular value of the Jacobian is at most {largest_rank_defect:.1e}")
    p = project(np.array([0.2284, 0.54717056, -0.5025, 0.10601489, 1.50054912]))
    name = min(DOUBLE, key=lambda n: np.linalg.norm(asymmetry(p, DOUBLE[n])))
    q, a0, a1 = follow(p, DOUBLE[name])
    s = np.linalg.svd(jacobian(q))[1]
    print(f"  Theorem 15.2: towards {name}, asymmetry {a0:.3f} -> {a1:.1e}; singular values of the Jacobian "
          f"{s[0]:.2e}, {s[1]:.2e}, {s[2]:.1e}")
    L = edges(vertices(q))
    print("    end point:", ", ".join(f"A{i + 1}A{j + 1} = {v:.3f}" for (i, j), v in L.items()))


def experiment_4(starts=300, seed=5):
    """Minimize P / (u^2 + v^2 + w^2)^(3/2) on the solution set (u, v, w the three factors of P).
    The quotient is not defined at isosceles tetrahedra, where P = 0."""
    rng = np.random.default_rng(seed)

    def normalized_P(p):
        L = edges(vertices(p))
        m = max(L.values())
        t = np.array([(L[a] ** 2 - L[b] ** 2) / m ** 2 for a, b in PAIRS])
        return np.prod(t) / max(np.sum(t * t), 1e-30) ** 1.5
    kinds, smallest = {}, np.inf
    for _ in range(starts):
        p0 = random_start(rng, (-1, 0.05, -1, -1, 0.05), (2, 1.5, 2, 2, 1.5))
        try:
            r = minimize(normalized_P, p0, method="SLSQP", constraints=[{"type": "eq", "fun": isosceles_residual}],
                         bounds=[(-5, 5), (0.01, 5), (-5, 5), (-5, 5), (0.01, 5)], options={"maxiter": 300, "ftol": 1e-14})
        except (np.linalg.LinAlgError, ValueError):
            continue
        if not r.success or not np.all(np.isfinite(r.x)) or np.abs(isosceles_residual(r.x)).max() > 1e-9:
            continue
        X = vertices(r.x)
        if edge_ratio(X) < 0.005:
            continue
        k = kind(X, 1e-5)
        kinds[k] = kinds.get(k, 0) + 1
        if k != "isosceles":
            smallest = min(smallest, normalized_P(r.x))
    print(f"  {starts} starting points (seed {seed}), converged end points: {kinds}")
    print(f"  smallest normalized P at a nonisosceles end point: {smallest:.1e}")


def experiment_5(starts=3000, control=600, seed=31):
    """Solutions with AB = CD (here AB = CD = 1) and AC - BD = delta != 0, with the solutions AD = BC
    removed by deflation; then the same search with CD = AB + gap."""
    def search(n, gap, rng):
        found, worst = 0, 0.0
        for _ in range(n):
            delta = rng.uniform(-3, 3) * rng.choice([0.05, 0.3, 1.0])
            sc = rng.choice([0.5, 1.0, 3.0])
            p0 = sc * random_start(rng, (-1, 0.02, -1, -1, 0.02), (2, 2, 2, 2, 2))

            def raw(p):
                X = vertices(p)
                L = edges(X)
                return (np.r_[isosceles_residual(p), L[(2, 3)] - 1 - gap, L[(0, 2)] - L[(1, 3)] - delta],
                        L[(0, 3)] - L[(1, 2)])

            def res(p):
                if p[1] <= 1e-4 or p[4] <= 1e-4:
                    return np.full(5, 10.0)
                with np.errstate(all="ignore"):
                    r, e = raw(p)
                    out = r * (1 + 0.01 / e ** 2)
                return np.where(np.isfinite(out), out, 1e3)
            try:
                s = least_squares(res, p0, xtol=1e-15, ftol=1e-15, gtol=1e-15, max_nfev=400)
            except (np.linalg.LinAlgError, ValueError):
                continue
            r, e = raw(s.x)
            if np.abs(r).max() < 1e-11 and abs(e) > 1e-5:
                found += 1
                worst = max(worst, min(abs(delta), abs(e)))
        return found, worst
    rng = np.random.default_rng(seed)
    n0, _ = search(starts, 0.0, rng)
    print(f"  AB = CD: {starts} starting points (seed {seed}), solutions with only this pair equal: {n0}")
    for gap in (0.02, 0.002):
        n, worst = search(control, gap, rng)
        print(f"  CD = AB + {gap}: {control} starting points, {n} solutions; largest value of "
              f"min(|AC - BD|, |AD - BC|) among them {worst:.3f}")


def slice_tetrahedron(u, v, x, z):
    """AB = CD = 1, AC^2 = u + x, BD^2 = u - x, AD^2 = v + z, BC^2 = v - z."""
    L = {(0, 1): 1.0, (2, 3): 1.0, (0, 2): np.sqrt(u + x), (1, 3): np.sqrt(u - x),
         (0, 3): np.sqrt(v + z), (1, 2): np.sqrt(v - z)}
    with np.errstate(all="ignore"):
        X = from_edges(L)
    return X if np.all(np.isfinite(X)) and X[2, 1] > 0 and X[3, 2] > 0 else None


def tau(L, a, b):
    return (L[a] ** 2 - L[b] ** 2) / (L[a] ** 2 + L[b] ** 2)


def experiment_6(starts=3000, seed=1):
    """Solve a = b = 0 (the Morley tetrahedron has the half-turn A'<->B', C'<->D') with AB = CD,
    AC > BD, AD > BC, and look at A'B' - C'D' and k = tau'_AB / (tau_AC tau_AD)."""
    rng = np.random.default_rng(seed)
    rows = []
    for _ in range(starts):
        u, v = rng.uniform(0.3, 4, 2)
        p0 = np.array([u, v, rng.uniform(0.02, 0.95) * u, rng.uniform(0.02, 0.95) * v])
        if slice_tetrahedron(*p0) is None:
            continue
        c1, c2 = rng.normal(size=4), rng.normal(size=4)
        b1, b2 = c1 @ p0, c2 @ p0

        def res(p):
            if p[2] <= 1e-4 or p[3] <= 1e-4 or p[2] >= p[0] or p[3] >= p[1]:
                return np.full(4, 10.0)
            X = slice_tetrahedron(*p)
            if X is None:
                return np.full(4, 10.0)
            LM = edges(morley_vertices(X))
            return np.r_[tau(LM, (0, 2), (1, 3)), tau(LM, (0, 3), (1, 2)), 0.1 * (c1 @ p - b1), 0.1 * (c2 @ p - b2)]
        try:
            s = least_squares(res, p0, xtol=1e-14, ftol=1e-14, gtol=1e-14, max_nfev=300)
        except (np.linalg.LinAlgError, ValueError):
            continue
        if np.abs(s.fun[:2]).max() > 1e-10:
            continue
        X = slice_tetrahedron(*s.x)
        L, LM = edges(X), edges(morley_vertices(X))
        k = tau(LM, (0, 1), (2, 3)) / (tau(L, (0, 2), (1, 3)) * tau(L, (0, 3), (1, 2)))
        rows.append((LM[(0, 1)] - LM[(2, 3)], k, *s.x))
    R = np.array(rows)
    i = int(np.argmin(R[:, 1]))
    print(f"  {starts} starting points (seed {seed}): {len(R)} solutions; A'B' > C'D' for {int(np.sum(R[:, 0] > 0))}; "
          f"k in [{R[:, 1].min():.3f}, {R[:, 1].max():.3f}], smallest at (u, v, x, z) = {np.round(R[i, 2:], 3)}")


def reflection_tetrahedron(p):
    """A = (-1/2, 0, 0), B = (1/2, 0, 0), C = (0, y1, 0), D = (0, y2, z2): AC = BC and AD = BD."""
    y1, y2, z2 = p
    return np.array([[-0.5, 0, 0], [0.5, 0, 0], [0, y1, 0], [0, y2, z2]])


def experiment_7(trials=1500, seed=1):
    """Tetrahedra with AC = BC, AD = BD whose Morley tetrahedron is isosceles; the Morley tetrahedron then
    has the same reflection, and isosceles means M1M2 = M3M4 and M1M3 = M1M4."""
    rng = np.random.default_rng(seed)

    def eqs(p):
        LM = edges(morley_vertices(reflection_tetrahedron(p)))
        return np.array([LM[(0, 1)] - LM[(2, 3)], LM[(0, 2)] - LM[(0, 3)]]) / np.mean(list(LM.values()))
    counts = {"AC = AD": 0, "AB < CD": 0, "AB = CD": 0, "AB > CD": 0}
    for _ in range(trials):
        p0 = np.array([rng.uniform(0.05, 3), rng.uniform(-2, 3), rng.uniform(0.05, 3)])
        a = rng.normal(size=3)
        b = a @ p0

        def res(p):
            if p[0] <= 1e-3 or p[2] <= 1e-3:
                return np.full(3, 10.0)
            with np.errstate(all="ignore"):
                out = np.r_[eqs(p), 0.1 * (a @ p - b)]
            return np.where(np.isfinite(out), out, 1e3)
        try:
            s = least_squares(res, p0, xtol=1e-15, ftol=1e-15, gtol=1e-15, max_nfev=300)
        except (np.linalg.LinAlgError, ValueError):
            continue
        if np.abs(eqs(s.x)).max() > 1e-11:
            continue
        X = reflection_tetrahedron(s.x)
        if edge_ratio(X) < 0.01:
            continue
        L = edges(X)
        if abs(L[(0, 2)] - L[(0, 3)]) < 1e-7:
            counts["AC = AD"] += 1
        elif abs(L[(0, 1)] - L[(2, 3)]) < 1e-7:
            counts["AB = CD"] += 1
        else:
            counts["AB < CD" if L[(0, 1)] < L[(2, 3)] else "AB > CD"] += 1
    print(f"  {trials} starting points (seed {seed}): {counts}")


def isosceles_from_angles(alpha, beta):
    """Squared lengths of the three pairs of an isosceles tetrahedron whose faces have the angles
    alpha, beta, 180 - alpha - beta (degrees); the pair AB/CD is opposite alpha."""
    return np.sin(np.radians([alpha, beta, 180 - alpha - beta])) ** 2


def morley_taus(m, t):
    """tau' of the Morley tetrahedron of the tetrahedron with squared pair lengths m_e (1 +- t_e)."""
    L = {}
    for e, (a, b) in enumerate(PAIRS):
        L[a] = np.sqrt(m[e] * (1 + t[e]))
        L[b] = np.sqrt(m[e] * (1 - t[e]))
    LM = edges(morley_vertices(from_edges(L)))
    return np.array([tau(LM, a, b) for a, b in PAIRS])


def g_values(m, h=1e-5):
    out = []
    for e in range(3):
        d = np.zeros(3)
        d[e] = h
        out.append((morley_taus(m, d)[e] - morley_taus(m, -d)[e]) / (2 * h))
    return np.array(out)


def coupling(m, e, h=1e-3):
    """d^2 tau'_e / d tau_f d tau_g for the other two pairs f, g."""
    f, g = [x for x in range(3) if x != e]
    total = 0.0
    for sf in (1, -1):
        for sg in (1, -1):
            d = np.zeros(3)
            d[f], d[g] = sf * h, sg * h
            total += sf * sg * morley_taus(m, d)[e]
    return total / (4 * h * h)


def experiment_8(step=1.0):
    """The isosceles tetrahedra, parametrized by the angles of their faces."""
    print(f"  g at the regular tetrahedron: {np.round(g_values(isosceles_from_angles(60, 60)), 4)}")
    angles = np.arange(step, 90, step)
    grid = {}
    for a in angles:
        for b in angles:
            if 0 < 180 - a - b < 90:
                with np.errstate(all="ignore"):
                    grid[(a, b)] = g_values(isosceles_from_angles(a, b))
    cells = set()
    for (a, b), g in grid.items():
        for da, db in ((step, 0), (0, step), (step, step)):
            h = grid.get((a + da, b + db))
            if h is None:
                continue
            changes = [e for e in range(3) if g[e] * h[e] < 0]
            if len(changes) >= 2:
                cells.add((a, b))
    print(f"  grid cells (step {step} degrees) in which two of the g change sign: "
          f"{sorted((round(a), round(b), round(180 - a - b)) for a, b in cells)}")
    al = brentq(lambda a: g_values(isosceles_from_angles(a, a))[0], 61, 67, xtol=1e-10)
    m = isosceles_from_angles(al, al)
    ratio = np.sin(np.radians(180 - 2 * al)) / np.sin(np.radians(al))
    print(f"  X*: face angles ({al:.3f}, {al:.3f}, {180 - 2 * al:.3f}); the two pairs with g = 0 have length 1, "
          f"the third pair {ratio:.4f}")
    h_const = -coupling(m, 2) / g_values(m)[2]
    print(f"  h = {h_const:.4f} (solutions near X* satisfy tau_AD ~ h tau_AB tau_AC in these labels)")
    # k at X*: on AB = CD (the third pair, here relabeled as AB/CD), tau'_AB / (tau_AC tau_AD)
    mm = np.array([m[2], m[0], m[1]])       # make the special pair the first one
    eps = 1e-3
    k = morley_taus(mm, np.array([0.0, eps, eps]))[0] / (eps * eps)
    print(f"  k at X* (special pair AB/CD, tau_AC = tau_AD = {eps}): {k:.3f}")


# ----------------------------------------------------------------------------- four equal Morley edges

CYCLE = [(0, 1), (1, 2), (2, 3), (0, 3)]           # A'B', B'C', C'D', D'A'
LETTERS = "ABCD"


def cycle_residual(p):
    """A'B' = B'C' = C'D' = D'A' for the Morley tetrahedron."""
    LM = edges(morley_vertices(vertices(p)))
    v = np.array([LM[e] for e in CYCLE])
    return (v[1:] - v[0]) / v.mean()


def diagonal_residual(p):
    """The conditions of Conjecture 16.2: four equal Morley edges and AC = BD."""
    L = edges(vertices(p))
    return np.r_[cycle_residual(p), (L[(0, 2)] - L[(1, 3)]) / max(L.values())]


def flatness(X):
    """6 V / (longest edge)^3; it is 0.707 for the regular tetrahedron and 0 for a flat one."""
    m = max(edges(X).values())
    return abs(np.linalg.det(X[1:] - X[0])) / m ** 3


def symmetries(X, tol=1e-7):
    """The nontrivial permutations of A, B, C, D that preserve all edge lengths, in cycle notation."""
    L = edges(X)
    m = max(L.values())
    found = set()
    for perm in itertools.permutations(range(4)):
        if perm == (0, 1, 2, 3):
            continue
        if all(abs(L[(i, j)] - L[tuple(sorted((perm[i], perm[j])))]) < tol * m for (i, j) in L):
            seen, name = set(), ""
            for i in range(4):
                if i not in seen:
                    c, j = "", i
                    while j not in seen:
                        seen.add(j)
                        c += LETTERS[j]
                        j = perm[j]
                    name += f"({c})" if len(c) > 1 else ""
            found.add(name)
    return found


def numeric_jacobian(f, p, h=1e-7):
    f0 = f(p)
    J = np.zeros((len(f0), len(p)))
    for k in range(len(p)):
        e = np.zeros(len(p))
        e[k] = h
        J[:, k] = (f(p + e) - f(p - e)) / (2 * h)
    return J


def project_onto(f, p):
    for _ in range(30):
        F = f(p)
        if np.abs(F).max() < 1e-13:
            break
        p = p - np.linalg.lstsq(numeric_jacobian(f, p), F, rcond=None)[0]
    return p


def solve_cycle(rng, residual, extra=0, deflate=None):
    """Solve residual(p) = 0 together with 5 - len(residual) random linear equations."""
    scale = rng.choice([0.5, 1.0, 2.0, 4.0])
    p0 = random_start(rng, (-1.5, 0.02, -1.5, -1.5, 0.02), (2.5, 2, 2.5, 2.5, 2)) * scale
    A = rng.normal(size=(extra, 5))
    b = A @ p0

    def res(p):
        if p[1] <= 1e-5 or p[4] <= 1e-5:
            return np.full(5, 10.0)
        with np.errstate(all="ignore"):
            r = np.r_[residual(p), 0.1 * (A @ p - b)]
            if deflate is not None:
                r = r * (1 + 0.01 / deflate(p) ** 2)
        return np.where(np.isfinite(r), r, 1e3)
    try:
        sol = least_squares(res, p0, xtol=1e-15, ftol=1e-15, gtol=1e-15, max_nfev=400)
    except (np.linalg.LinAlgError, ValueError):
        return None
    p = sol.x
    if not np.all(np.isfinite(p)) or p[1] <= 0 or p[4] <= 0:
        return None
    with np.errstate(all="ignore"):
        if np.abs(residual(p)).max() > 1e-12:
            return None
    X = vertices(p)
    if edge_ratio(X) < 0.01 or flatness(X) < 1e-4:
        return None
    return p


def symmetry_defect(p):
    """Distance to the four kinds of symmetric tetrahedra that are possible when AC = BD."""
    L = edges(vertices(p))
    m = max(L.values())
    AB, BC, CD, DA = [L[e] / m for e in CYCLE]
    return min(abs(DA - BC), abs(AB - CD), np.hypot(AB - BC, DA - CD), np.hypot(AB - DA, BC - CD))


def experiment_9(starts=1500, seed=3):
    """Random search for A'B' = B'C' = C'D' = D'A' and AC = BD; the symmetries of the solutions and
    the two Morley diagonals A'C', B'D'."""
    rng = np.random.default_rng(seed)
    counts = {"half-turn (AB)(CD) or (AD)(BC)": 0, "  of them isosceles": 0,
              "  of them AB = BC = CD = DA": 0, "plane of symmetry only": 0, "other symmetry": 0, "none": 0}
    diagonals_equal, rule_holds, rule_fails = 0, 0, 0
    for _ in range(starts):
        p = solve_cycle(rng, diagonal_residual, extra=1)
        if p is None:
            continue
        X = vertices(p)
        G = symmetries(X)
        LM = edges(morley_vertices(X))
        d = (LM[(0, 2)] - LM[(1, 3)]) / max(LM.values())          # A'C' - B'D'
        if G & {"(AB)(CD)", "(AD)(BC)"}:
            counts["half-turn (AB)(CD) or (AD)(BC)"] += 1
            counts["  of them isosceles"] += {"(AB)(CD)", "(AC)(BD)", "(AD)(BC)"} <= G
            counts["  of them AB = BC = CD = DA"] += {"(AC)", "(BD)"} <= G
            diagonals_equal += abs(d) < 1e-9
        elif G & {"(AC)", "(BD)"}:
            counts["plane of symmetry only"] += 1
            shorter_ok = d < -1e-9 if "(AC)" in G else d > 1e-9
            rule_holds += shorter_ok
            rule_fails += not shorter_ok
        elif G:
            counts["other symmetry"] += 1
        else:
            counts["none"] += 1
    print(f"  {starts} starting points (seed {seed}):")
    for k, v in counts.items():
        print(f"    {k}: {v}")
    print(f"  A'C' = B'D' at {diagonals_equal} of the half-turn solutions; for the solutions with only a plane of "
          f"symmetry the shorter Morley diagonal joins the exchanged vertices in {rule_holds} cases, not in {rule_fails}")


def experiment_10(starts=600, follow_count=40, deflated=1000, control=100, seed=4):
    """Without AC = BD most solutions have no symmetry; along such a solution surface AC - BD vanishes
    only at tetrahedra with a half-turn exchanging AC and BD.  A deflated search for AC = BD."""
    rng = np.random.default_rng(seed)
    asym = []
    kinds = {"AB = BC = CD = DA": 0, "only one of the reflections (AC), (BD)": 0, "only the half-turn (AC)(BD)": 0,
             "other symmetry": 0, "none": 0}
    for _ in range(starts):
        p = solve_cycle(rng, cycle_residual, extra=2)
        if p is None:
            continue
        G = symmetries(vertices(p))
        if {"(AC)", "(BD)"} <= G:
            kinds["AB = BC = CD = DA"] += 1
        elif G & {"(AC)", "(BD)"}:
            kinds["only one of the reflections (AC), (BD)"] += 1
        elif "(AC)(BD)" in G:
            kinds["only the half-turn (AC)(BD)"] += 1
        elif G:
            kinds["other symmetry"] += 1
        else:
            kinds["none"] += 1
            asym.append(p)
    print(f"  A'B' = B'C' = C'D' = D'A' alone: {starts} starting points (seed {seed}):")
    for k, v in kinds.items():
        print(f"    {k}: {v}")

    def diagonal_gap(q):
        L = edges(vertices(q))
        return (L[(0, 2)] - L[(1, 3)]) / max(L.values())
    ends = {}
    for p in asym[:follow_count]:
        for _ in range(4000):
            t = diagonal_gap(p)
            X = vertices(p)
            if abs(t) < 1e-9 or edge_ratio(X) < 0.003 or flatness(X) < 1e-5:
                break
            g = numeric_jacobian(lambda q: np.array([diagonal_gap(q) ** 2]), p)[0]
            T = np.linalg.svd(numeric_jacobian(cycle_residual, p))[2][3:]
            v = -(T.T @ (T @ g))
            if np.linalg.norm(v) < 1e-14:
                break
            p = project_onto(cycle_residual, p + min(2e-3, abs(t)) * v / np.linalg.norm(v))
        if abs(diagonal_gap(p)) < 1e-9:
            G = symmetries(vertices(p), 1e-5)
            key = "half-turn exchanging AC and BD" if G & {"(AB)(CD)", "(AD)(BC)"} else "other"
        else:
            key = "stopped at a nearly degenerate shape"
        ends[key] = ends.get(key, 0) + 1
    print(f"  continuation from {min(follow_count, len(asym))} of them, decreasing |AC - BD|: {ends}")
    found = sum(solve_cycle(rng, diagonal_residual, extra=1, deflate=symmetry_defect) is not None
                for _ in range(deflated))
    print(f"  AC = BD with the symmetric solutions deflated: {deflated} starting points, {found} solutions")

    def cycle_defect(q):
        L = edges(vertices(q))
        m = max(L.values())
        AB, BC, CD, DA = [L[e] / m for e in CYCLE]
        return min(np.hypot(AB - CD, BC - DA), np.hypot(AB - BC, DA - CD), np.hypot(AB - DA, BC - CD))
    found = sum(solve_cycle(rng, cycle_residual, extra=2, deflate=cycle_defect) is not None
                for _ in range(control))
    print(f"  control, the same deflated search without AC = BD: {control} starting points, {found} solutions")


EXPERIMENTS = {1: experiment_1, 2: experiment_2, 3: None, 4: experiment_4, 5: experiment_5,
               6: experiment_6, 7: experiment_7, 8: experiment_8, 9: experiment_9, 10: experiment_10}

if __name__ == "__main__":
    chosen = [int(a) for a in sys.argv[1:]] or list(EXPERIMENTS)
    asym = None
    for n in chosen:
        t = time.time()
        print(f"Experiment {n}:")
        if n == 3:
            if asym is None:
                asym = experiment_1()
            experiment_3(asym)
        elif n == 1:
            asym = experiment_1()
        else:
            EXPERIMENTS[n]()
        print(f"  ({time.time() - t:.0f} s)")


==> anc/interval_taylor.py <==
"""Interval arithmetic, Taylor models and the branch and bound used in Section 14.

This module is shared by check_orthocentric.py, check_isodynamic.py, check_midsphere.py,
check_apex.py, check_acute.py, check_eqface.py and check_isomorley.py.
It needs numpy.  Everything is vectorized: one object holds the data of a whole batch of boxes,
so an Interval has two arrays lo and hi with one entry per box.

Rounding.  Every arithmetic operation is done in floating point and the result is then moved
outward by one unit in the last place (np.nextafter).  Since IEEE arithmetic rounds to nearest,
the true result of the operation on the endpoints lies between the two moved values.

Undefined values.  If an operation leaves its domain (division by an interval containing 0,
square root of an interval reaching below 0, a cubic root on the wrong branch), the result is NaN.
A NaN never allows a box to be discarded, so such boxes are simply bisected further.

Contents
  Interval                       intervals with outward rounding
  q_root, kappa_root, ...        enclosures of the roots of the cubic equations of Sections 14.1 and 14.2
  Box                            a batch of boxes, centers and radii
  TaylorModel1, TaylorModel2     Taylor models of order one and two
  Jet                            value and gradient, used for the injectivity test
  adjugate, gram_residuals, residuals_from_H   the regularity test (53), (54)
  grid, branch_and_bound         the search itself
  injectivity_bound              the test ||I - C J|| < 1 on the cube around the regular point
"""
import time
import numpy as np


# ======================================================================================
#  Intervals
# ======================================================================================

def down(x):
    """The next float below x."""
    return np.nextafter(x, -np.inf)


def up(x):
    """The next float above x."""
    return np.nextafter(x, np.inf)


class Interval:
    """A batch of closed intervals [lo, hi] (numpy arrays of equal shape)."""

    __slots__ = ("lo", "hi")

    def __init__(self, lo, hi=None):
        self.lo = np.asarray(lo, dtype=float)
        self.hi = self.lo if hi is None else np.asarray(hi, dtype=float)

    @staticmethod
    def make(x):
        """Turn a float (or an array of floats) into a point interval."""
        return x if isinstance(x, Interval) else Interval(x)

    def __add__(self, other):
        other = Interval.make(other)
        return Interval(down(self.lo + other.lo), up(self.hi + other.hi))

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.hi, -self.lo)

    def __sub__(self, other):
        other = Interval.make(other)
        return Interval(down(self.lo - other.hi), up(self.hi - other.lo))

    def __rsub__(self, other):
        return Interval.make(other) - self

    def __mul__(self, other):
        other = Interval.make(other)
        p1 = self.lo * other.lo
        p2 = self.lo * other.hi
        p3 = self.hi * other.lo
        p4 = self.hi * other.hi
        lo = np.minimum(np.minimum(p1, p2), np.minimum(p3, p4))
        hi = np.maximum(np.maximum(p1, p2), np.maximum(p3, p4))
        return Interval(down(lo), up(hi))

    __rmul__ = __mul__

    def inv(self):
        """1/x; NaN if the interval contains 0."""
        ok = (self.lo > 0) | (self.hi < 0)
        with np.errstate(divide="ignore", invalid="ignore"):
            lo = np.where(ok, down(1 / self.hi), np.nan)
            hi = np.where(ok, up(1 / self.lo), np.nan)
        return Interval(lo, hi)

    def __truediv__(self, other):
        return self * Interval.make(other).inv()

    def __rtruediv__(self, other):
        return Interval.make(other) * self.inv()

    def sq(self):
        """x^2 (tighter than x * x when the interval contains 0)."""
        a = self.lo * self.lo
        b = self.hi * self.hi
        contains_zero = (self.lo <= 0) & (self.hi >= 0)
        lo = np.where(contains_zero, 0.0, down(np.minimum(a, b)))
        return Interval(lo, up(np.maximum(a, b)))

    def sqrt(self):
        """Square root; NaN if the interval reaches below 0."""
        ok = self.lo >= 0
        with np.errstate(invalid="ignore"):
            lo = np.where(ok, np.maximum(down(np.sqrt(np.where(ok, self.lo, 0.0))), 0.0), np.nan)
            hi = np.where(ok, up(np.sqrt(np.abs(self.hi))), np.nan)
        return Interval(lo, hi)

    def mid(self):
        return 0.5 * (self.lo + self.hi)

    def magnitude(self):
        """max |x| over the interval (exact in floating point)."""
        return np.maximum(np.abs(self.lo), np.abs(self.hi))

    def known(self):
        """True where both endpoints are numbers."""
        return ~(np.isnan(self.lo) | np.isnan(self.hi))


def round_up(x, decimals):
    """The float x rounded up (never down) to the given number of decimals, as a string.
    Used only for printing upper bounds."""
    from fractions import Fraction
    from math import ceil
    scaled = ceil(Fraction(x) * 10 ** decimals)
    sign = "-" if scaled < 0 else ""
    whole, frac = divmod(abs(scaled), 10 ** decimals)
    return f"{sign}{whole}.{frac:0{decimals}d}"


def hull(a, b):
    """The smallest interval containing the intervals a and b."""
    return Interval(np.minimum(a.lo, b.lo), np.maximum(a.hi, b.hi))


# ======================================================================================
#  Roots of the cubic equations
# ======================================================================================
#
#  Each function below takes an Interval t and returns an Interval containing z(t) for every
#  t in it, where z is a root of a cubic P(t, z) = 0 that is monotone in t.  It is enough to
#  bracket z at the two endpoints of t.  At an endpoint t_e we look for a number z_lo with
#  P(t_e, z_lo) <= 0 and a number z_hi with P(t_e, z_hi) >= 0, both signs checked in interval
#  arithmetic.  If P is increasing in z on an interval that contains z_lo, z_hi and the root,
#  then z_lo <= root <= z_hi.  The comment of each function says why the brackets that are
#  found satisfy this; the condition is tested, and if it fails the result is NaN.


def _newton(f, df, z0, t, steps=60):
    """Floating point guess for a root (no rigour needed: it is only a starting point)."""
    z = np.full_like(t, z0)
    with np.errstate(all="ignore"):
        for _ in range(steps):
            z = z - f(t, z) / df(t, z)
    return z


def _bracket(P, t_end, guess, step, want_sign):
    """Move from guess in the direction of want_sign (-1: down, +1: up) in doubling steps
    until P(t_end, z) has the sign want_sign in interval arithmetic.  Returns z and a mask
    of the entries where this failed."""
    z = guess + want_sign * step
    for k in range(80):
        value = P(Interval(t_end), Interval(z))
        wrong = (value.hi > 0) if want_sign < 0 else (value.lo < 0)
        wrong = wrong | np.isnan(value.lo) | np.isnan(value.hi)
        if not wrong.any():
            return z, wrong
        z = np.where(wrong, z + want_sign * step * 2.0 ** k, z)
    return z, wrong


def _monotone_root(P, t, guess, step, increasing):
    """Enclosure of a root z(t) of P(t, z) = 0 that is increasing (or decreasing) in t,
    for all t in the Interval t.  P must be increasing in z near the root."""
    bad = ~t.known()
    t_lo = np.where(bad, 0.0, t.lo)
    t_hi = np.where(bad, 0.0, t.hi)
    if increasing:
        end_for_lower, end_for_upper = t_lo, t_hi
    else:
        end_for_lower, end_for_upper = t_hi, t_lo
    z_lo, fail_lo = _bracket(P, end_for_lower, guess(end_for_lower), step, -1)
    z_hi, fail_hi = _bracket(P, end_for_upper, guess(end_for_upper), step, +1)
    bad = bad | fail_lo | fail_hi | ~(z_lo <= z_hi)
    return Interval(np.where(bad, np.nan, z_lo), np.where(bad, np.nan, z_hi)), end_for_lower


def _only_where(z, ok):
    """Replace the entries of the interval z where ok is False by NaN."""
    return Interval(np.where(ok, z.lo, np.nan), np.where(ok, z.hi, np.nan))


def q_root(t):
    """q(t) = 2 cos(arccos(t)/3): the largest root of q^3 - 3q = 2t, for t >= -1.

    This is the function with phi(q) = -t, so K_ij = q(-H_ij).  It is increasing in t.
    The cubic is increasing in q for q >= 1, and the largest root is >= 1.  Hence a bracket
    with z_hi >= 1 is correct (a lower end z_lo < 1 is trivially below the root)."""
    t = Interval(np.where(t.lo < -1, np.nan, t.lo), t.hi)
    P = lambda t, z: z * z * z - 3 * z - 2 * t
    guess = lambda t: 2 * np.cos(np.arccos(np.clip(t, -1, 1)) / 3)
    z, _ = _monotone_root(P, t, guess, 4e-15, increasing=True)
    return _only_where(z, z.hi >= 1)


def mu_root(s):
    """mu(s): the largest root of mu^3 - mu = s, for s >= -0.1 (then mu > 0.9).

    Increasing in s.  The cubic is increasing in mu for mu > 1/sqrt(3) = 0.577..., so a bracket
    with z_hi >= 0.6 is correct."""
    s = Interval(np.where(s.lo < -0.1, np.nan, s.lo), s.hi)
    P = lambda s, z: z * z * z - z - s
    guess = lambda s: _newton(lambda s, z: z ** 3 - z - s, lambda s, z: 3 * z * z - 1, 1.0, s)
    z, _ = _monotone_root(P, s, guess, 1e-14, increasing=True)
    return _only_where(z, z.hi >= 0.6)


def kappa_root(s):
    """kappa(s): the smallest positive root of s k^3 + 3 k^2 = 1, for s >= -0.1.

    Then eta = sigma kappa(sigma) solves eta^2 (3 + eta) = sigma^2, the first identity of
    Section 14.1.  kappa is decreasing in s, and kappa(0) = 1/sqrt(3).  For 0 < k <= 1 the
    derivative 3 s k^2 + 6 k is positive, and the cubic is -1 at k = 0; so a bracket with
    0 < z_hi <= 1 encloses the smallest positive root."""
    s = Interval(np.where(s.lo < -0.1, np.nan, s.lo), s.hi)
    P = lambda s, z: s * z * z * z + 3 * z * z - 1
    guess = lambda s: _newton(lambda s, z: s * z ** 3 + 3 * z * z - 1,
                              lambda s, z: 3 * s * z * z + 6 * z, 3 ** -0.5, s)
    z, _ = _monotone_root(P, s, guess, 1e-14, increasing=False)
    return _only_where(z, (z.hi > 0) & (z.hi <= 1))


def gamma_root(T):
    """gamma(T): the smallest positive root of T^2 g^3 - 6 T g^2 + 9 g = 1, for -0.1 <= T <= 2.0001.

    Then xi = T gamma(T) solves xi (9 - 6 xi + xi^2) = T with 0 <= xi < 1, the second identity of
    Section 14.1.  gamma is increasing in T and gamma(0) = 1/9.  The derivative of the cubic in g
    is 3 (T g - 1)(T g - 3), positive while T g < 1, and the cubic is -1 at g = 0.  So a bracket
    is correct if z_hi >= 0 and T z_lo <= 1/2 at the endpoint used for z_lo (for T <= 2 the
    root has T g < 0.27)."""
    bad = (T.lo < -0.1) | (T.hi > 2.0001)
    T = Interval(np.where(bad, np.nan, T.lo), T.hi)
    P = lambda T, z: T * T * z * z * z - 6 * T * z * z + 9 * z - 1
    guess = lambda T: _newton(lambda T, z: T * T * z ** 3 - 6 * T * z * z + 9 * z - 1,
                              lambda T, z: 3 * T * T * z * z - 12 * T * z + 9, 1 / 9, T)
    z, T_used = _monotone_root(P, T, guess, 1e-14, increasing=True)
    with np.errstate(invalid="ignore"):
        ok = (z.hi >= 0) & ((z.lo <= 0) | (T_used * z.lo <= 0.5))
    return _only_where(z, ok)


# ======================================================================================
#  Functions of one variable with enclosures of their derivatives
# ======================================================================================

class Function:
    """An analytic function f of one variable, given by interval enclosures of f, f', f'' and
    (for second-order Taylor models) f'''.  Each enclosure maps an Interval u to an Interval
    containing the values at all points of u."""

    def __init__(self, f0, f1, f2, f3=None):
        self.f0, self.f1, self.f2, self.f3 = f0, f1, f2, f3


RECIPROCAL = Function(                                   # 1/u
    lambda u: u.inv(),
    lambda u: -(u.sq().inv()),
    lambda u: 2 * (u * u.sq()).inv(),
    lambda u: -6 * (u.sq().sq()).inv())

SQRT = Function(                                         # sqrt(u)
    lambda u: u.sqrt(),
    lambda u: (2 * u.sqrt()).inv(),
    lambda u: -(4 * u * u.sqrt()).inv(),
    lambda u: 3 * (8 * u.sq() * u.sqrt()).inv())


def _q1(t):                                              # q' = 2 / (3 (q^2 - 1))
    q = q_root(t)
    return Interval(2.0) / (3 * (q.sq() - 1))


def _q2(t):                                              # q'' = -8 q / (9 (q^2 - 1)^3)
    q = q_root(t)
    e = q.sq() - 1
    return -(8 * q) / (9 * e * e * e)


def _q3(t):                                              # q''' = 16 (5 q^2 + 1) / (27 (q^2 - 1)^5)
    q = q_root(t)
    e = q.sq() - 1
    return 16 * (5 * q.sq() + 1) / (27 * e.sq().sq() * e)


Q_FUNCTION = Function(q_root, _q1, _q2, _q3)


def _mu1(s):                                             # mu' = 1 / (3 mu^2 - 1)
    mu = mu_root(s)
    return (3 * mu.sq() - 1).inv()


def _mu2(s):                                             # mu'' = -6 mu / (3 mu^2 - 1)^3
    mu = mu_root(s)
    d = 3 * mu.sq() - 1
    return -(6 * mu) / (d * d * d)


MU_FUNCTION = Function(mu_root, _mu1, _mu2)


def _kappa1(s):                                          # kappa' = -kappa^2 / D,  D = 3 s kappa + 6
    k = kappa_root(s)
    return -(k.sq()) / (3 * s * k + 6)


def _kappa2(s):                                          # derivative of -kappa^2 / D
    k = kappa_root(s)
    D = 3 * s * k + 6
    k1 = -(k.sq()) / D
    D1 = 3 * k + 3 * s * k1
    return -(2 * k * k1 * D - k.sq() * D1) / (D * D)


KAPPA_FUNCTION = Function(kappa_root, _kappa1, _kappa2)


def _gamma1_from(T, g):
    """gamma' = -F_T / F_g for F(T, g) = T^2 g^3 - 6 T g^2 + 9 g - 1."""
    F_T = 2 * T * g * g * g - 6 * g * g
    F_g = 3 * T * T * g * g - 12 * T * g + 9
    return -F_T / F_g


def _gamma1(T):
    return _gamma1_from(T, gamma_root(T))


def _gamma2(T):                                          # derivative of -F_T / F_g along the root
    g = gamma_root(T)
    g1 = _gamma1_from(T, g)
    F_T = 2 * T * g * g * g - 6 * g * g
    F_g = 3 * T * T * g * g - 12 * T * g + 9
    dF_T = 2 * g * g * g + 6 * T * g * g * g1 - 12 * g * g1
    dF_g = 6 * T * g * g + 6 * T * T * g * g1 - 12 * g - 12 * T * g1
    return -(dF_T * F_g - F_T * dF_g) / (F_g * F_g)


GAMMA_FUNCTION = Function(gamma_root, _gamma1, _gamma2)


# ======================================================================================
#  Boxes and Taylor models
# ======================================================================================

class Box:
    """A batch of N boxes in R^n, given by arrays lo, hi of shape (N, n).

    Taylor models are expanded at the center m = (lo + hi)/2.  For x in the box, d = x - m
    lies in [-r, r]; self.d[k] is the interval [-r_k, r_k], and self.dd[j] encloses
    d_k d_l for the j-th pair (k, l) with k <= l."""

    def __init__(self, lo, hi):
        self.N, self.n = lo.shape
        self.m = 0.5 * (lo + hi)
        self.r = np.maximum(up(hi - self.m), up(self.m - lo))
        self.d = [Interval(-self.r[:, k], self.r[:, k]) for k in range(self.n)]
        self.pairs = [(k, l) for k in range(self.n) for l in range(k, self.n)]
        self.dd = [self.d[k].sq() if k == l else self.d[k] * self.d[l] for (k, l) in self.pairs]

    def zeros(self):
        return Interval(np.zeros(self.N))


class TaylorModel1:
    """First-order Taylor model on a batch of boxes.

    For every x in the box,  f(x) = c + sum_k a_k d_k + r  with c in self.c, a_k in self.a[k]
    and r in self.R, where d = x - m.  All of c, a_k, R are Intervals."""

    __slots__ = ("box", "c", "a", "R")

    def __init__(self, box, c, a, R):
        self.box, self.c, self.a, self.R = box, c, a, R

    @classmethod
    def variable(cls, box, k):
        a = [Interval(np.full(box.N, float(j == k))) for j in range(box.n)]
        return cls(box, Interval(box.m[:, k]), a, box.zeros())

    @classmethod
    def constant(cls, box, value):
        return cls(box, Interval(np.full(box.N, float(value))), [box.zeros()] * box.n, box.zeros())

    def linear_part(self):
        """Encloses sum_k a_k d_k over the box."""
        total = self.box.zeros()
        for a_k, d_k in zip(self.a, self.box.d):
            total = total + a_k * d_k
        return total

    def range(self):
        """An interval containing f(x) for all x in the box."""
        return self.c + self.linear_part() + self.R

    def __add__(self, other):
        if isinstance(other, TaylorModel1):
            a = [x + y for x, y in zip(self.a, other.a)]
            return TaylorModel1(self.box, self.c + other.c, a, self.R + other.R)
        return TaylorModel1(self.box, self.c + other, self.a, self.R)

    __radd__ = __add__

    def __neg__(self):
        return TaylorModel1(self.box, -self.c, [-x for x in self.a], -self.R)

    def __sub__(self, other):
        return self + (-other)

    def __rsub__(self, other):
        return (-self) + other

    def __mul__(self, other):
        if not isinstance(other, TaylorModel1):
            other = Interval.make(other)
            return TaylorModel1(self.box, self.c * other, [x * other for x in self.a], self.R * other)
        # (c1 + L1 + R1)(c2 + L2 + R2) = c1 c2 + (c1 L2 + c2 L1) + [L1 L2 + (c1 + L1) R2 + R1 (c2 + L2 + R2)]
        L1, L2 = self.linear_part(), other.linear_part()
        a = [self.c * y + other.c * x for x, y in zip(self.a, other.a)]
        R = L1 * L2 + (self.c + L1) * other.R + self.R * (other.c + L2 + other.R)
        return TaylorModel1(self.box, self.c * other.c, a, R)

    __rmul__ = __mul__

    def apply(self, f):
        """f(self) by Taylor's formula at c:  f(c + v) = f(c) + f'(c) v + f''(z) v^2 / 2,
        with v = L + R and z between c and c + v."""
        v = self.linear_part() + self.R
        z_range = hull(self.c, self.c + v)
        f1 = f.f1(self.c)
        a = [f1 * x for x in self.a]
        R = f1 * self.R + Interval(0.5) * f.f2(z_range) * v.sq()
        return TaylorModel1(self.box, f.f0(self.c), a, R)

    def inv(self):
        return self.apply(RECIPROCAL)

    def __truediv__(self, other):
        if isinstance(other, TaylorModel1):
            return self * other.inv()
        return self * Interval.make(other).inv()

    def __rtruediv__(self, other):
        return self.inv() * other

    def sqrt(self):
        return self.apply(SQRT)

    def q(self):
        return self.apply(Q_FUNCTION)

    def mu(self):
        return self.apply(MU_FUNCTION)

    def kappa(self):
        return self.apply(KAPPA_FUNCTION)

    def gamma(self):
        return self.apply(GAMMA_FUNCTION)


class TaylorModel2:
    """Second-order Taylor model on a batch of boxes.

    For every x in the box,
        f(x) = c + sum_k a_k d_k + sum_{k <= l} Q_kl d_k d_l + r,
    with c, a_k, Q_kl, r in the corresponding Intervals and d = x - m.  The quadratic
    coefficients are intervals because they are computed in interval arithmetic."""

    __slots__ = ("box", "c", "a", "Q", "R")

    def __init__(self, box, c, a, Q, R):
        self.box, self.c, self.a, self.Q, self.R = box, c, a, Q, R

    @classmethod
    def variable(cls, box, k):
        a = [Interval(np.full(box.N, float(j == k))) for j in range(box.n)]
        Q = [box.zeros() for _ in box.pairs]
        return cls(box, Interval(box.m[:, k]), a, Q, box.zeros())

    @classmethod
    def constant(cls, box, value):
        c = Interval(np.full(box.N, float(value)))
        return cls(box, c, [box.zeros()] * box.n, [box.zeros()] * len(box.pairs), box.zeros())

    def linear_part(self):
        total = self.box.zeros()
        for a_k, d_k in zip(self.a, self.box.d):
            total = total + a_k * d_k
        return total

    def quadratic_part(self):
        total = self.box.zeros()
        for Q_kl, dd_kl in zip(self.Q, self.box.dd):
            total = total + Q_kl * dd_kl
        return total

    def range(self):
        return self.c + self.linear_part() + self.quadratic_part() + self.R

    def __add__(self, other):
        if isinstance(other, TaylorModel2):
            a = [x + y for x, y in zip(self.a, other.a)]
            Q = [x + y for x, y in zip(self.Q, other.Q)]
            return TaylorModel2(self.box, self.c + other.c, a, Q, self.R + other.R)
        return TaylorModel2(self.box, self.c + other, self.a, self.Q, self.R)

    __radd__ = __add__

    def __neg__(self):
        return TaylorModel2(self.box, -self.c, [-x for x in self.a], [-x for x in self.Q], -self.R)

    def __sub__(self, other):
        return self + (-other)

    def __rsub__(self, other):
        return (-self) + other

    def __mul__(self, other):
        if not isinstance(other, TaylorModel2):
            other = Interval.make(other)
            return TaylorModel2(self.box, self.c * other, [x * other for x in self.a],
                                [x * other for x in self.Q], self.R * other)
        # Write f = c1 + L1 + Q1 + R1 and g = c2 + L2 + Q2 + R2.  The product has
        #   constant c1 c2,  linear part c1 L2 + c2 L1,  quadratic part c1 Q2 + c2 Q1 + L1 L2,
        #   and remainder L1 Q2 + Q1 L2 + Q1 Q2 + R1 (c2 + L2 + Q2 + R2) + (c1 + L1 + Q1) R2.
        a = [self.c * y + other.c * x for x, y in zip(self.a, other.a)]
        Q = []
        for (k, l), Q1, Q2 in zip(self.box.pairs, self.Q, other.Q):
            if k == l:
                from_L1L2 = self.a[k] * other.a[k]
            else:
                from_L1L2 = self.a[k] * other.a[l] + self.a[l] * other.a[k]
            Q.append(self.c * Q2 + other.c * Q1 + from_L1L2)
        L1, L2 = self.linear_part(), other.linear_part()
        Q1, Q2 = self.quadratic_part(), other.quadratic_part()
        R = (L1 * Q2 + Q1 * L2 + Q1 * Q2
             + self.R * (other.c + L2 + Q2 + other.R)
             + (self.c + L1 + Q1) * other.R)
        return TaylorModel2(self.box, self.c * other.c, a, Q, R)

    __rmul__ = __mul__

    def apply(self, f):
        """f(self) by Taylor's formula at c:
            f(c + v) = f(c) + f'(c) v + f''(c) v^2 / 2 + f'''(z) v^3 / 6,
        where v = L + Q + R.  The terms of degree <= 2 in d are f'(c)(L + Q) + f''(c) L^2 / 2;
        the rest, f'(c) R + f''(c) (2 L (Q + R) + (Q + R)^2) / 2 + f'''(z) v^3 / 6, is the remainder."""
        L, Qpart = self.linear_part(), self.quadratic_part()
        v = L + Qpart + self.R
        z_range = hull(self.c, self.c + v)
        f1 = f.f1(self.c)
        half_f2 = f.f2(self.c) * 0.5
        a = [f1 * x for x in self.a]
        Q = []
        for (k, l), Q_kl in zip(self.box.pairs, self.Q):
            if k == l:
                L_squared = self.a[k] * self.a[k]
            else:
                L_squared = 2 * (self.a[k] * self.a[l])
            Q.append(f1 * Q_kl + half_f2 * L_squared)
        QR = Qpart + self.R
        R = f1 * self.R + half_f2 * (2 * L * QR + QR.sq()) + f.f3(z_range) * (v * v.sq()) / 6
        return TaylorModel2(self.box, f.f0(self.c), a, Q, R)

    def inv(self):
        return self.apply(RECIPROCAL)

    def __truediv__(self, other):
        if isinstance(other, TaylorModel2):
            return self * other.inv()
        return self * Interval.make(other).inv()

    def __rtruediv__(self, other):
        return self.inv() * other

    def sqrt(self):
        return self.apply(SQRT)

    def q(self):
        return self.apply(Q_FUNCTION)


class Jet:
    """A value together with its gradient (forward differentiation); the value and the
    partial derivatives are first-order Taylor models.  Used only on the cube around the
    regular point, to enclose the Jacobian matrix."""

    def __init__(self, value, grad):
        self.value, self.grad = value, grad

    def __add__(self, other):
        if isinstance(other, Jet):
            return Jet(self.value + other.value, [x + y for x, y in zip(self.grad, other.grad)])
        return Jet(self.value + other, self.grad)

    __radd__ = __add__

    def __neg__(self):
        return Jet(-self.value, [-x for x in self.grad])

    def __sub__(self, other):
        return self + (-other)

    def __rsub__(self, other):
        return (-self) + other

    def __mul__(self, other):
        if isinstance(other, Jet):
            grad = [x * other.value + self.value * y for x, y in zip(self.grad, other.grad)]
            return Jet(self.value * other.value, grad)
        return Jet(self.value * other, [x * other for x in self.grad])

    __rmul__ = __mul__

    def inv(self):
        v = self.value.inv()
        return Jet(v, [-(x * v * v) for x in self.grad])

    def __truediv__(self, other):
        if isinstance(other, Jet):
            return self * other.inv()
        return self * Interval.make(other).inv()

    def sqrt(self):
        v = self.value.sqrt()
        factor = (2 * v).inv()
        return Jet(v, [x * factor for x in self.grad])

    def q(self):
        v = self.value.q()
        factor = (3 * (v * v - 1)).inv() * 2                 # q' = 2 / (3 (q^2 - 1))
        return Jet(v, [x * factor for x in self.grad])


# ======================================================================================
#  The regularity test
# ======================================================================================

PAIRS = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]


def det3(a, b, c, d, e, f, g, h, i):
    return a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)


def adjugate(M):
    """The adjugate of a 4 x 4 matrix given as a list of rows."""
    adj = [[None] * 4 for _ in range(4)]
    for i in range(4):
        for j in range(4):
            minor = [M[r][c] for r in range(4) if r != j for c in range(4) if c != i]
            sign = 1 if (i + j) % 2 == 0 else -1
            adj[i][j] = sign * det3(*minor)
    return adj


def gram_residuals(A, Gamma):
    """G = A Gamma A^T.  Returns the lists (rho_ij) and (G_ij) for i < j, where
    rho_ij = 9 G_ij^2 - G_ii G_jj; see (53).  A and Gamma are 4 x 4 lists of rows."""
    AG = [[A[i][0] * Gamma[0][j] + A[i][1] * Gamma[1][j] + A[i][2] * Gamma[2][j] + A[i][3] * Gamma[3][j]
           for j in range(4)] for i in range(4)]
    G = [[AG[i][0] * A[j][0] + AG[i][1] * A[j][1] + AG[i][2] * A[j][2] + AG[i][3] * A[j][3]
          for j in range(4)] for i in range(4)]
    rho = [9 * (G[i][j] * G[i][j]) - G[i][i] * G[j][j] for (i, j) in PAIRS]
    off = [G[i][j] for (i, j) in PAIRS]
    return rho, off


def residuals_from_H(H, one):
    """The test without row scaling: K_ij = q(-H_ij), G = adj(K) H adj(K).
    H is a dict {(i, j): H_ij} for i < j; one is the constant 1 of the right type."""
    Hm = [[one] * 4 for _ in range(4)]
    K = [[one] * 4 for _ in range(4)]
    for (i, j) in PAIRS:
        Hm[i][j] = Hm[j][i] = H[(i, j)]
        K[i][j] = K[j][i] = (-H[(i, j)]).q()
    return gram_residuals(adjugate(K), Hm)


def residuals_rowscaled(K_tilde, Gamma):
    """The test (54): G = adj(K~) Gamma adj(K~)^T."""
    return gram_residuals(adjugate(K_tilde), Gamma)


# ======================================================================================
#  Branch and bound
# ======================================================================================

def grid(a, b, n):
    """Cut the box [a, b] in R^d into n[0] x ... x n[d-1] boxes.  Neighboring boxes share
    their faces exactly (the same floating point numbers), so together they cover [a, b]."""
    axes = [np.linspace(a[k], b[k], n[k] + 1) for k in range(len(a))]
    lo = np.stack(np.meshgrid(*[x[:-1] for x in axes], indexing="ij"), axis=-1).reshape(-1, len(a))
    hi = np.stack(np.meshgrid(*[x[1:] for x in axes], indexing="ij"), axis=-1).reshape(-1, len(a))
    return lo, hi


def boxes_as_intervals(lo, hi):
    """The coordinates of a batch of boxes, as Intervals."""
    return [Interval(lo[:, k], hi[:, k]) for k in range(lo.shape[1])]


def inside_cube(lo, hi, center, radius):
    """Boxes contained in the cube |x - center| <= radius (the cube itself is computed once in
    floating point, and injectivity_bound works with exactly the same cube)."""
    return np.all((lo >= center - radius) & (hi <= center + radius), axis=1)


def excluded(chart, lo, hi, order):
    """Boxes on which the regularity test (53) fails at every point: some rho_ij has no zero,
    or some G_ij is positive.  chart(x, one) must return the lists (rho_ij) and (G_ij).
    (A chart may append further functions to either list: functions that vanish at every
    tetrahedron to the first, and functions that are negative at every tetrahedron to the second.)
    If order is a tuple such as (1, 2), the boxes not excluded with the first order are tried
    again with the next one."""
    if isinstance(order, tuple):
        result = excluded(chart, lo, hi, order[0])
        if len(order) > 1 and not result.all():
            rest = ~result
            result[rest] = excluded(chart, lo[rest], hi[rest], order[1:] if len(order) > 2 else order[1])
        return result
    box = Box(lo, hi)
    model = TaylorModel1 if order == 1 else TaylorModel2
    x = [model.variable(box, k) for k in range(box.n)]
    one = model.constant(box, 1.0)
    rho, G = chart(x, one)
    result = np.zeros(len(lo), dtype=bool)
    for r in rho:
        R = r.range()
        result |= R.known() & ((R.lo > 0) | (R.hi < 0))
    for g in G:
        R = g.range()
        result |= R.known() & (R.lo > 0)
    return result


def bisect(lo, hi, scale):
    """Halve every box along the coordinate where (hi - lo)/scale is largest."""
    widths = (hi - lo) / scale
    assert widths.max(axis=1).min() > 1e-9, "a box became too small"
    k = np.argmax(widths, axis=1)
    rows = np.arange(len(lo))
    middle = 0.5 * (lo[rows, k] + hi[rows, k])
    lo_right, hi_left = lo.copy(), hi.copy()
    hi_left[rows, k] = middle
    lo_right[rows, k] = middle
    return np.concatenate([lo, lo_right]), np.concatenate([hi_left, hi])


def branch_and_bound(name, chart, lo, hi, skip, order=1, scale=(1.0, 1.0, 1.0), batch=20000):
    """Show that no point of the chart, outside the skipped parts, satisfies (53).

    skip(lo, hi) returns two boolean arrays.  The first marks boxes that need no work: they
    contain no point of the part of the parameter space this chart is responsible for (that part
    is covered by another chart, or lies outside the fundamental domain, or is inside the cube
    around the regular point).  The second marks boxes that are bisected without being examined
    (near a point where the chart is singular).  Returns the number of boxes examined."""
    scale = np.asarray(scale, dtype=float)
    examined = 0
    start = time.time()
    while len(lo) > 0:
        done, split = skip(lo, hi)
        lo, hi, split = lo[~done], hi[~done], split[~done]
        left_lo, left_hi = [lo[split]], [hi[split]]
        lo, hi = lo[~split], hi[~split]
        for k in range(0, len(lo), batch):
            l, h = lo[k:k + batch], hi[k:k + batch]
            ex = excluded(chart, l, h, order)
            examined += len(l)
            left_lo.append(l[~ex])
            left_hi.append(h[~ex])
        lo, hi = np.concatenate(left_lo), np.concatenate(left_hi)
        if len(lo) > 0:
            lo, hi = bisect(lo, hi, scale)
    print(f"chart {name:2s}: every box excluded, {examined} boxes examined, {time.time() - start:.0f} s",
          flush=True)
    return examined


def no_skip(lo, hi):
    nothing = np.zeros(len(lo), dtype=bool)
    return nothing, nothing


# ======================================================================================
#  The cube around the regular point
# ======================================================================================

def injectivity_bound(chart, center, radius):
    """Bound ||I - C J||_inf on the cube |x - center| <= radius, where J is the Jacobian matrix
    of the first d of the functions rho returned by the chart (d = number of coordinates; for
    d = 3 these are rho_12, rho_13, rho_14), and C is a floating point inverse of J at the center.

    If the bound is < 1, the map is injective on the cube: for two points x, y of the cube,
    F(x) - F(y) = M (x - y) with M the mean of J on the segment, M lies in the interval matrix
    that encloses J, and ||I - C M|| < 1 makes M invertible."""
    d = len(center)
    lo, hi = (center - radius)[None, :], (center + radius)[None, :]
    box = Box(lo, hi)
    x = [Jet(TaylorModel1.variable(box, k), [TaylorModel1.constant(box, float(j == k)) for j in range(d)])
         for k in range(d)]
    one = Jet(TaylorModel1.constant(box, 1.0), [TaylorModel1.constant(box, 0.0)] * d)
    rho, _ = chart(x, one)
    J = [[rho[i].grad[k].range() for k in range(d)] for i in range(d)]
    C = np.linalg.inv(np.array([[J[i][k].mid()[0] for k in range(d)] for i in range(d)]))
    norm = 0.0
    for i in range(d):
        row_sum = Interval(0.0)
        for k in range(d):
            entry = Interval(float(i == k))
            for j in range(d):
                entry = entry - Interval(C[i, j]) * J[j][k]
            row_sum = row_sum + Interval(entry.magnitude())
        norm = max(norm, float(row_sum.hi[0]))
    return norm


==> anc/morley_tools.py <==
"""Small exact-arithmetic toolkit shared by the check scripts (Python standard library only).

Polynomials in one variable are lists of Fractions, lowest degree first.
Intervals have exact rational endpoints; every operation returns an interval containing all possible results.
"""
from fractions import Fraction as Q
from math import floor, ceil
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING

# ---------------------------------------------------------------- polynomials in one variable
def trim(a):
    a = [Q(x) for x in a]
    while a and a[-1] == 0:
        a.pop()
    return a

def add(a, b):
    n = max(len(a), len(b))
    return trim([(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n)])

def sub(a, b):
    return add(a, [-x for x in b])

def mul(a, b):
    if not a or not b:
        return []
    r = [Q(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                r[i + j] += x * y
    return trim(r)

def power(a, n):
    r = [Q(1)]
    for _ in range(n):
        r = mul(r, a)
    return r

def divmod_(a, b):
    a, b = trim(a), trim(b)
    q = [Q(0)] * max(len(a) - len(b) + 1, 1)
    while len(a) >= len(b) and a:
        c = a[-1] / b[-1]
        k = len(a) - len(b)
        q[k] = c
        a = sub(a, [Q(0)] * k + [c * x for x in b])
    return trim(q), a

def gcd(a, b):
    a, b = trim(a), trim(b)
    while b:
        a, b = b, divmod_(a, b)[1]
    return [x / a[-1] for x in a] if a else a

def deriv(a):
    return trim([i * a[i] for i in range(1, len(a))])

def ev(a, x):
    r = 0
    for c in reversed(a):
        r = r * x + c
    return r

def compose(a, b):
    """a(b(t))"""
    r = []
    for c in reversed(a):
        r = add(mul(r, b), [c])
    return r

def sturm_variations(f, x):
    seq = [trim(f), deriv(f)]
    while seq[-1] and len(seq[-1]) > 1:
        seq.append([-c for c in divmod_(seq[-2], seq[-1])[1]])
    vals = [ev(g, x) for g in seq if g]
    vals = [v for v in vals if v != 0]
    return sum(1 for u, v in zip(vals, vals[1:]) if u * v < 0)

# ---------------------------------------------------------------- determinants with exact rational entries
def det(M):
    M = [[Q(x) for x in row] for row in M]
    n, d = len(M), Q(1)
    for c in range(n):
        piv = next((r for r in range(c, n) if M[r][c] != 0), None)
        if piv is None:
            return Q(0)
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d *= M[c][c]
        for r in range(c + 1, n):
            f = M[r][c] / M[c][c]
            M[r] = [x - f * y for x, y in zip(M[r], M[c])]
    return d

def sylvester(f, g):
    """Sylvester matrix of f, g (coefficient lists, lowest degree first)."""
    m, n = len(f) - 1, len(g) - 1
    rows = []
    for i in range(n):
        rows.append([Q(0)] * i + list(reversed(f)) + [Q(0)] * (n - 1 - i))
    for i in range(m):
        rows.append([Q(0)] * i + list(reversed(g)) + [Q(0)] * (m - 1 - i))
    return rows

def resultant(f, g):
    return det(sylvester(f, g))

# ---------------------------------------------------------------- rational intervals
def _decimal_string(x, rounding):
    """The rational x with ten significant digits, rounded in the given direction."""
    with localcontext() as ctx:
        ctx.prec = 10
        ctx.rounding = rounding
        return format(ctx.divide(Decimal(x.numerator), Decimal(x.denominator)), "f")


class I:
    __slots__ = ("lo", "hi")
    def __init__(self, lo, hi=None):
        self.lo = Q(lo)
        self.hi = Q(lo if hi is None else hi)
        assert self.lo <= self.hi
    @staticmethod
    def of(x):
        return x if isinstance(x, I) else I(x)
    def __add__(a, b):
        b = I.of(b)
        return I(a.lo + b.lo, a.hi + b.hi)
    __radd__ = __add__
    def __neg__(a):
        return I(-a.hi, -a.lo)
    def __sub__(a, b):
        return a + (-I.of(b))
    def __rsub__(a, b):
        return I.of(b) - a
    def __mul__(a, b):
        b = I.of(b)
        v = (a.lo * b.lo, a.lo * b.hi, a.hi * b.lo, a.hi * b.hi)
        return I(min(v), max(v))
    __rmul__ = __mul__
    def __truediv__(a, b):
        b = I.of(b)
        assert b.lo > 0 or b.hi < 0, "division by an interval containing 0"
        return a * I(1 / b.hi, 1 / b.lo)
    def __rtruediv__(a, b):
        return I.of(b) / a
    def __pow__(a, n):
        r = I(1)
        for _ in range(n):
            r = r * a
        return r
    def mag(a):
        return max(abs(a.lo), abs(a.hi))
    def rnd(a, digits=80):
        s = 10 ** digits
        return I(Q(floor(a.lo * s), s), Q(ceil(a.hi * s), s))
    def __repr__(a):
        """Ten significant digits, lower end rounded down and upper end rounded up, so the printed
        interval contains the exact one."""
        return f"[{_decimal_string(a.lo, ROUND_FLOOR)}, {_decimal_string(a.hi, ROUND_CEILING)}]"

def bisect_root(f, lo, hi, steps=200):
    """Interval containing a root of the monotone-or-sign-changing function f on [lo, hi] (exact rationals)."""
    lo, hi = Q(lo), Q(hi)
    flo = f(lo)
    assert flo * f(hi) < 0
    for _ in range(steps):
        m = (lo + hi) / 2
        if (f(m) < 0) == (flo < 0):
            lo = m
        else:
            hi = m
    return I(lo, hi)

def isqrt(x):
    """Interval square root of a positive interval."""
    x = I.of(x)
    assert x.lo > 0
    top = max(Q(1), x.hi) + 1
    return I(bisect_root(lambda t: t * t - x.lo, 0, top).lo, bisect_root(lambda t: t * t - x.hi, 0, top).hi)

def inv_phi(h):
    """The root in [1, 2] of phi(q) = h, for an interval h inside [-1, 1]; phi is decreasing there."""
    h = I.of(h)
    lo = bisect_root(lambda t: (3 * t - t ** 3) / 2 - h.hi, 1, 2).lo if h.hi < 1 else Q(1)
    hi = bisect_root(lambda t: (3 * t - t ** 3) / 2 - h.lo, 1, 2).hi if h.lo > -1 else Q(2)
    return I(lo, hi)

def phi(x):
    return (3 * x - x * x * x) * Q(1, 2)

def dphi(x):
    return (3 - 3 * x * x) * Q(1, 2)

# ---------------------------------------------------------------- factor degrees modulo a prime (Dedekind)
#
# Polynomials over Z/pZ are lists of residues, lowest degree first, without trailing zeros.

def _trim_mod(a, p):
    a = [x % p for x in a]
    while a and a[-1] == 0:
        a.pop()
    return a


def _divmod_mod(a, b, p):
    """Quotient and remainder of a by b over Z/pZ."""
    a = a[:]
    inv_lead = pow(b[-1], p - 2, p)
    q = [0] * max(len(a) - len(b) + 1, 1)
    while len(a) >= len(b) and a:
        c = a[-1] * inv_lead % p
        k = len(a) - len(b)
        q[k] = c
        for i, x in enumerate(b):
            a[k + i] = (a[k + i] - c * x) % p
        a = _trim_mod(a, p)
    return _trim_mod(q, p), a


def _mul_mod(a, b, p):
    if not a or not b:
        return []
    r = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            r[i + j] = (r[i + j] + x * y) % p
    return _trim_mod(r, p)


def _gcd_mod(a, b, p):
    while b:
        a, b = b, _divmod_mod(a, b, p)[1]
    return a


def factor_degrees_mod(f, p):
    """Degrees of the irreducible factors of the integer polynomial f modulo the prime p.

    f must keep its degree and be squarefree modulo p; for a monic f this means that p does not
    divide the discriminant of f, which is what Dedekind's theorem needs.  The method is
    distinct-degree factorisation: the product of the irreducible factors of degree d divides
    x^(p^d) - x, so gcd(g, x^(p^d) - x) collects them."""
    g = _trim_mod([int(c) for c in f], p)
    assert len(g) == len(f), "the leading coefficient vanishes modulo p"
    derivative = _trim_mod([i * g[i] for i in range(1, len(g))], p)
    assert len(_gcd_mod(g, derivative, p)) == 1, "f is not squarefree modulo p"
    degrees = []
    h = [0, 1]                                   # h = x^(p^d) mod g, starting with d = 0
    d = 0
    while len(g) > 1:
        d += 1
        if 2 * d > len(g) - 1:                   # what is left is irreducible
            degrees.append(len(g) - 1)
            break
        # h <- h^p mod g, by repeated squaring
        result, base, e = [1], _divmod_mod(h, g, p)[1], p
        while e:
            if e & 1:
                result = _divmod_mod(_mul_mod(result, base, p), g, p)[1]
            base = _divmod_mod(_mul_mod(base, base, p), g, p)[1]
            e >>= 1
        h = result
        h_minus_x = _trim_mod([(h[i] if i < len(h) else 0) - (1 if i == 1 else 0)
                               for i in range(max(len(h), 2))], p)
        common = _gcd_mod(g, h_minus_x, p)
        if len(common) > 1:
            degrees += [d] * ((len(common) - 1) // d)
            g = _divmod_mod(g, common, p)[0]
            h = _divmod_mod(h, g, p)[1]
    return sorted(degrees, reverse=True)

